Spin-dependent dark matter-electron interactions

Detectors with low thresholds for electron recoil open a new window to direct searches of sub-GeV dark matter (DM) candidates. In the past decade, many strong limits on DM-electron interactions have been set, but most on the one which is spin-independent (SI) of both dark matter and electron spins. In this work, we study DM-atom scattering through a spin-dependent (SD) interaction at leading order (LO), using well-benchmarked, state-of-the-art atomic many-body calculations. Exclusion limits on the SD DM-electron cross section are derived with data taken from experiments with xenon and germanium detectors at leading sensitivities. In the DM mass range of 0.1 - 10 GeV, the best limits set by the XENON1T experiment: $\sigma_e^{\textrm{(SD)}}<10^{-41}-10^{-40}\,\textrm{cm}^2$ are comparable to the ones drawn on DM-neutron and DM-proton at slightly bigger DM masses. The detector's responses to the LO SD and SI interactions are analyzed. In nonrelativistic limit, a constant ratio between them leads to an indistinguishability of the SD and SI recoil energy spectra. Relativistic calculations however show the scaling starts to break down at a few hundreds of eV, where spin-orbit effects become sizable. We discuss the prospects of disentangling the SI and SD components in DM-electron interactions via spectral shape measurements, as well as having spin-sensitive experimental signatures without SI background.

==> anc/Ge_c4/data_c4_avDCS_GeSR_0_030GeV.txt <==
9.523900e-02   1.204188e-24 
9.796000e-02   1.629989e-25 
1.006800e-01   0.000000e+00 
1.034000e-01   0.000000e+00 
1.061200e-01   0.000000e+00 
1.088400e-01   0.000000e+00 
1.115700e-01   0.000000e+00 
1.142900e-01   0.000000e+00 
1.170100e-01   0.000000e+00 
1.197300e-01   0.000000e+00 
1.224500e-01   0.000000e+00 
1.251700e-01   0.000000e+00 
1.278900e-01   0.000000e+00 
1.306100e-01   0.000000e+00 
1.333300e-01   0.000000e+00 
1.360600e-01   0.000000e+00 
1.469400e-01   0.000000e+00 
1.496600e-01   0.000000e+00 
1.523800e-01   0.000000e+00 
1.551000e-01   0.000000e+00 
1.578200e-01   0.000000e+00 
1.605500e-01   0.000000e+00 
1.632700e-01   0.000000e+00 
1.659900e-01   0.000000e+00 
1.687100e-01   0.000000e+00 
1.714300e-01   0.000000e+00 
1.741500e-01   0.000000e+00 
1.768700e-01   0.000000e+00 
1.795900e-01   0.000000e+00 
1.823100e-01   0.000000e+00 
1.850400e-01   0.000000e+00 
1.877600e-01   0.000000e+00 
1.904800e-01   0.000000e+00 
1.933200e-01   0.000000e+00 
1.959200e-01   0.000000e+00 
1.986400e-01   0.000000e+00 
2.040800e-01   0.000000e+00 
2.068000e-01   0.000000e+00 
2.095300e-01   0.000000e+00 
2.122500e-01   0.000000e+00 
2.149700e-01   0.000000e+00 
2.176900e-01   0.000000e+00 
2.204100e-01   0.000000e+00 
2.231300e-01   0.000000e+00 
2.258500e-01   0.000000e+00 
2.285700e-01   0.000000e+00 
2.312900e-01   0.000000e+00 
2.340200e-01   0.000000e+00 
2.367400e-01   0.000000e+00 
2.394600e-01   0.000000e+00 
2.421800e-01   0.000000e+00 
2.449000e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.503400e-01   0.000000e+00 
2.530600e-01   0.000000e+00 
2.557800e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.612300e-01   0.000000e+00 
2.639500e-01   0.000000e+00 
2.666700e-01   0.000000e+00 
2.693900e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.265300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.673500e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.217700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.489800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.306100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
5.986400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.258500e-01   0.000000e+00 
6.394600e-01   0.000000e+00 
6.530600e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
6.938800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.210900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.483000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.755100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.027200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.299400e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.571500e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
8.843600e-01   0.000000e+00 
8.979600e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.251700e-01   0.000000e+00 
9.387800e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.659900e-01   0.000000e+00 
9.796000e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_c4/data_c4_avDCS_GeSR_0_040GeV.txt <==
9.523900e-02   1.523787e-22 
9.796000e-02   1.063175e-22 
1.006800e-01   7.327292e-23 
1.034000e-01   4.974580e-23 
1.061200e-01   3.316557e-23 
1.088400e-01   2.162179e-23 
1.115700e-01   1.368386e-23 
1.142900e-01   8.368977e-24 
1.170100e-01   4.884629e-24 
1.197300e-01   2.674480e-24 
1.224500e-01   1.336635e-24 
1.251700e-01   5.794113e-25 
1.278900e-01   1.958612e-25 
1.306100e-01   3.831948e-26 
1.333300e-01   5.719349e-28 
1.360600e-01   0.000000e+00 
1.469400e-01   0.000000e+00 
1.496600e-01   0.000000e+00 
1.523800e-01   0.000000e+00 
1.551000e-01   0.000000e+00 
1.578200e-01   0.000000e+00 
1.605500e-01   0.000000e+00 
1.632700e-01   0.000000e+00 
1.659900e-01   0.000000e+00 
1.687100e-01   0.000000e+00 
1.714300e-01   0.000000e+00 
1.741500e-01   0.000000e+00 
1.768700e-01   0.000000e+00 
1.795900e-01   0.000000e+00 
1.823100e-01   0.000000e+00 
1.850400e-01   0.000000e+00 
1.877600e-01   0.000000e+00 
1.904800e-01   0.000000e+00 
1.933200e-01   0.000000e+00 
1.959200e-01   0.000000e+00 
1.986400e-01   0.000000e+00 
2.040800e-01   0.000000e+00 
2.068000e-01   0.000000e+00 
2.095300e-01   0.000000e+00 
2.122500e-01   0.000000e+00 
2.149700e-01   0.000000e+00 
2.176900e-01   0.000000e+00 
2.204100e-01   0.000000e+00 
2.231300e-01   0.000000e+00 
2.258500e-01   0.000000e+00 
2.285700e-01   0.000000e+00 
2.312900e-01   0.000000e+00 
2.340200e-01   0.000000e+00 
2.367400e-01   0.000000e+00 
2.394600e-01   0.000000e+00 
2.421800e-01   0.000000e+00 
2.449000e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.503400e-01   0.000000e+00 
2.530600e-01   0.000000e+00 
2.557800e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.612300e-01   0.000000e+00 
2.639500e-01   0.000000e+00 
2.666700e-01   0.000000e+00 
2.693900e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.265300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.673500e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.217700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.489800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.306100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
5.986400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.258500e-01   0.000000e+00 
6.394600e-01   0.000000e+00 
6.530600e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
6.938800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.210900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.483000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.755100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.027200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.299400e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.571500e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
8.843600e-01   0.000000e+00 
8.979600e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.251700e-01   0.000000e+00 
9.387800e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.659900e-01   0.000000e+00 
9.796000e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_c4/data_c4_avDCS_GeSR_0_050GeV.txt <==
9.523900e-02   6.051892e-22 
9.796000e-02   4.637383e-22 
1.006800e-01   3.546198e-22 
1.034000e-01   2.704996e-22 
1.061200e-01   2.057311e-22 
1.088400e-01   1.559389e-22 
1.115700e-01   1.176123e-22 
1.142900e-01   8.839485e-23 
1.170100e-01   6.608960e-23 
1.197300e-01   4.911723e-23 
1.224500e-01   3.625117e-23 
1.251700e-01   2.654283e-23 
1.278900e-01   1.925517e-23 
1.306100e-01   1.381792e-23 
1.333300e-01   9.790764e-24 
1.360600e-01   6.825146e-24 
1.469400e-01   6.151267e-24 
1.496600e-01   3.975234e-24 
1.523800e-01   2.411253e-24 
1.551000e-01   1.344545e-24 
1.578200e-01   6.631538e-25 
1.605500e-01   2.651344e-25 
1.632700e-01   7.039279e-26 
1.659900e-01   4.993268e-27 
1.687100e-01   0.000000e+00 
1.714300e-01   0.000000e+00 
1.741500e-01   0.000000e+00 
1.768700e-01   0.000000e+00 
1.795900e-01   0.000000e+00 
1.823100e-01   0.000000e+00 
1.850400e-01   0.000000e+00 
1.877600e-01   0.000000e+00 
1.904800e-01   0.000000e+00 
1.933200e-01   0.000000e+00 
1.959200e-01   0.000000e+00 
1.986400e-01   0.000000e+00 
2.040800e-01   0.000000e+00 
2.068000e-01   0.000000e+00 
2.095300e-01   0.000000e+00 
2.122500e-01   0.000000e+00 
2.149700e-01   0.000000e+00 
2.176900e-01   0.000000e+00 
2.204100e-01   0.000000e+00 
2.231300e-01   0.000000e+00 
2.258500e-01   0.000000e+00 
2.285700e-01   0.000000e+00 
2.312900e-01   0.000000e+00 
2.340200e-01   0.000000e+00 
2.367400e-01   0.000000e+00 
2.394600e-01   0.000000e+00 
2.421800e-01   0.000000e+00 
2.449000e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.503400e-01   0.000000e+00 
2.530600e-01   0.000000e+00 
2.557800e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.612300e-01   0.000000e+00 
2.639500e-01   0.000000e+00 
2.666700e-01   0.000000e+00 
2.693900e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.265300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.673500e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.217700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.489800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.306100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
5.986400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.258500e-01   0.000000e+00 
6.394600e-01   0.000000e+00 
6.530600e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
6.938800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.210900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.483000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.755100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.027200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.299400e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.571500e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
8.843600e-01   0.000000e+00 
8.979600e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.251700e-01   0.000000e+00 
9.387800e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.659900e-01   0.000000e+00 
9.796000e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_c4/data_c4_avDCS_GeSR_0_060GeV.txt <==
9.523900e-02   1.285619e-21 
9.796000e-02   1.022782e-21 
1.006800e-01   8.136610e-22 
1.034000e-01   6.471382e-22 
1.061200e-01   5.144931e-22 
1.088400e-01   4.088071e-22 
1.115700e-01   3.243173e-22 
1.142900e-01   2.572717e-22 
1.170100e-01   2.038596e-22 
1.197300e-01   1.613230e-22 
1.224500e-01   1.274656e-22 
1.251700e-01   1.005348e-22 
1.278900e-01   7.913298e-23 
1.306100e-01   6.214348e-23 
1.333300e-01   4.867351e-23 
1.360600e-01   3.797606e-23 
1.469400e-01   6.427429e-23 
1.496600e-01   5.200006e-23 
1.523800e-01   4.158436e-23 
1.551000e-01   3.293857e-23 
1.578200e-01   2.585435e-23 
1.605500e-01   2.007799e-23 
1.632700e-01   1.544015e-23 
1.659900e-01   1.172842e-23 
1.687100e-01   8.781714e-24 
1.714300e-01   6.464544e-24 
1.741500e-01   4.663000e-24 
1.768700e-01   3.280456e-24 
1.795900e-01   2.236475e-24 
1.823100e-01   1.465409e-24 
1.850400e-01   9.089434e-25 
1.877600e-01   5.251633e-25 
1.904800e-01   2.725843e-25 
1.933200e-01   1.143521e-25 
1.959200e-01   3.776015e-26 
1.986400e-01   5.134646e-27 
2.040800e-01   0.000000e+00 
2.068000e-01   0.000000e+00 
2.095300e-01   0.000000e+00 
2.122500e-01   0.000000e+00 
2.149700e-01   0.000000e+00 
2.176900e-01   0.000000e+00 
2.204100e-01   0.000000e+00 
2.231300e-01   0.000000e+00 
2.258500e-01   0.000000e+00 
2.285700e-01   0.000000e+00 
2.312900e-01   0.000000e+00 
2.340200e-01   0.000000e+00 
2.367400e-01   0.000000e+00 
2.394600e-01   0.000000e+00 
2.421800e-01   0.000000e+00 
2.449000e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.503400e-01   0.000000e+00 
2.530600e-01   0.000000e+00 
2.557800e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.612300e-01   0.000000e+00 
2.639500e-01   0.000000e+00 
2.666700e-01   0.000000e+00 
2.693900e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.265300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.673500e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.217700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.489800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.306100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
5.986400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.258500e-01   0.000000e+00 
6.394600e-01   0.000000e+00 
6.530600e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
6.938800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.210900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.483000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.755100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.027200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.299400e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.571500e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
8.843600e-01   0.000000e+00 
8.979600e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.251700e-01   0.000000e+00 
9.387800e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.659900e-01   0.000000e+00 
9.796000e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_c4/data_c4_avDCS_GeSR_0_070GeV.txt <==
9.523900e-02   2.078381e-21 
9.796000e-02   1.688931e-21 
1.006800e-01   1.373427e-21 
1.034000e-01   1.117470e-21 
1.061200e-01   9.096298e-22 
1.088400e-01   7.407156e-22 
1.115700e-01   6.028782e-22 
1.142900e-01   4.911475e-22 
1.170100e-01   4.001537e-22 
1.197300e-01   3.260122e-22 
1.224500e-01   2.655761e-22 
1.251700e-01   2.162938e-22 
1.278900e-01   1.760981e-22 
1.306100e-01   1.433091e-22 
1.333300e-01   1.165607e-22 
1.360600e-01   9.466897e-23 
1.469400e-01   1.963346e-22 
1.496600e-01   1.673709e-22 
1.523800e-01   1.416400e-22 
1.551000e-01   1.193155e-22 
1.578200e-01   1.001619e-22 
1.605500e-01   8.376997e-23 
1.632700e-01   6.989540e-23 
1.659900e-01   5.813851e-23 
1.687100e-01   4.819756e-23 
1.714300e-01   3.981118e-23 
1.741500e-01   3.275314e-23 
1.768700e-01   2.682650e-23 
1.795900e-01   2.186433e-23 
1.823100e-01   1.772042e-23 
1.850400e-01   1.426198e-23 
1.877600e-01   1.140744e-23 
1.904800e-01   9.052285e-24 
1.933200e-01   7.042254e-24 
1.959200e-01   5.540693e-24 
1.986400e-01   4.261165e-24 
2.040800e-01   2.766680e-24 
2.068000e-01   2.040322e-24 
2.095300e-01   1.467885e-24 
2.122500e-01   1.027432e-24 
2.149700e-01   6.933149e-25 
2.176900e-01   4.458803e-25 
2.204100e-01   2.686509e-25 
2.231300e-01   1.472241e-25 
2.258500e-01   6.992408e-26 
2.285700e-01   2.563615e-26 
2.312900e-01   5.169871e-27 
2.340200e-01   7.484216e-29 
2.367400e-01   0.000000e+00 
2.394600e-01   0.000000e+00 
2.421800e-01   0.000000e+00 
2.449000e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.503400e-01   0.000000e+00 
2.530600e-01   0.000000e+00 
2.557800e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.612300e-01   0.000000e+00 
2.639500e-01   0.000000e+00 
2.666700e-01   0.000000e+00 
2.693900e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.265300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.673500e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.217700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.489800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.306100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
5.986400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.258500e-01   0.000000e+00 
6.394600e-01   0.000000e+00 
6.530600e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
6.938800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.210900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.483000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.755100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.027200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.299400e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.571500e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
8.843600e-01   0.000000e+00 
8.979600e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.251700e-01   0.000000e+00 
9.387800e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.659900e-01   0.000000e+00 
9.796000e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_c4/data_c4_avDCS_GeSR_0_080GeV.txt <==
9.523900e-02   2.917203e-21 
9.796000e-02   2.403586e-21 
1.006800e-01   1.982532e-21 
1.034000e-01   1.636779e-21 
1.061200e-01   1.352513e-21 
1.088400e-01   1.118527e-21 
1.115700e-01   9.250721e-22 
1.142900e-01   7.661335e-22 
1.170100e-01   6.348969e-22 
1.197300e-01   5.264329e-22 
1.224500e-01   4.367149e-22 
1.251700e-01   3.624438e-22 
1.278900e-01   3.009156e-22 
1.306100e-01   2.499102e-22 
1.333300e-01   2.076030e-22 
1.360600e-01   1.723736e-22 
1.469400e-01   4.028932e-22 
1.496600e-01   3.514317e-22 
1.523800e-01   3.048337e-22 
1.551000e-01   2.636168e-22 
1.578200e-01   2.275373e-22 
1.605500e-01   1.960050e-22 
1.632700e-01   1.687296e-22 
1.659900e-01   1.450784e-22 
1.687100e-01   1.245928e-22 
1.714300e-01   1.068627e-22 
1.741500e-01   9.153026e-23 
1.768700e-01   7.827970e-23 
1.795900e-01   6.683809e-23 
1.823100e-01   5.696602e-23 
1.850400e-01   4.842815e-23 
1.877600e-01   4.110575e-23 
1.904800e-01   3.480859e-23 
1.933200e-01   2.918024e-23 
1.959200e-01   2.476220e-23 
1.986400e-01   2.079182e-23 
2.040800e-01   1.745503e-23 
2.068000e-01   1.461754e-23 
2.095300e-01   1.218272e-23 
2.122500e-01   1.011343e-23 
2.149700e-01   8.353426e-24 
2.176900e-01   6.859966e-24 
2.204100e-01   5.597416e-24 
2.231300e-01   4.533499e-24 
2.258500e-01   3.641200e-24 
2.285700e-01   2.896288e-24 
2.312900e-01   2.278205e-24 
2.340200e-01   1.767094e-24 
2.367400e-01   1.350848e-24 
2.394600e-01   1.013877e-24 
2.421800e-01   7.442736e-25 
2.449000e-01   5.319046e-25 
2.476200e-01   3.670148e-25 
2.503400e-01   2.424522e-25 
2.530600e-01   1.509322e-25 
2.557800e-01   8.631555e-26 
2.585100e-01   4.350273e-26 
2.612300e-01   1.776367e-26 
2.639500e-01   4.664556e-27 
2.666700e-01   2.779560e-28 
2.693900e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.265300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.673500e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.217700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.489800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.306100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
5.986400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.258500e-01   0.000000e+00 
6.394600e-01   0.000000e+00 
6.530600e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
6.938800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.210900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.483000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.755100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.027200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.299400e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.571500e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
8.843600e-01   0.000000e+00 
8.979600e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.251700e-01   0.000000e+00 
9.387800e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.659900e-01   0.000000e+00 
9.796000e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_c4/data_c4_avDCS_GeSR_0_090GeV.txt <==
9.523900e-02   3.736907e-21 
9.796000e-02   3.109387e-21 
1.006800e-01   2.590571e-21 
1.034000e-01   2.160844e-21 
1.061200e-01   1.804408e-21 
1.088400e-01   1.508364e-21 
1.115700e-01   1.261340e-21 
1.142900e-01   1.056472e-21 
1.170100e-01   8.856789e-22 
1.197300e-01   7.431321e-22 
1.224500e-01   6.240352e-22 
1.251700e-01   5.244235e-22 
1.278900e-01   4.410317e-22 
1.306100e-01   3.711521e-22 
1.333300e-01   3.125452e-22 
1.360600e-01   2.631847e-22 
1.469400e-01   6.652783e-22 
1.496600e-01   5.887707e-22 
1.523800e-01   5.184819e-22 
1.551000e-01   4.554717e-22 
1.578200e-01   3.995861e-22 
1.605500e-01   3.500965e-22 
1.632700e-01   3.066989e-22 
1.659900e-01   2.685439e-22 
1.687100e-01   2.350202e-22 
1.714300e-01   2.055776e-22 
1.741500e-01   1.797253e-22 
1.768700e-01   1.570294e-22 
1.795900e-01   1.371078e-22 
1.823100e-01   1.196277e-22 
1.850400e-01   1.042400e-22 
1.877600e-01   9.079781e-23 
1.904800e-01   7.901352e-23 
1.933200e-01   6.826183e-23 
1.959200e-01   5.964200e-23 
1.986400e-01   5.172489e-23 
2.040800e-01   4.784212e-23 
2.068000e-01   4.166848e-23 
2.095300e-01   3.621758e-23 
2.122500e-01   3.144998e-23 
2.149700e-01   2.726672e-23 
2.176900e-01   2.359944e-23 
2.204100e-01   2.038599e-23 
2.231300e-01   1.757333e-23 
2.258500e-01   1.511339e-23 
2.285700e-01   1.296422e-23 
2.312900e-01   1.108934e-23 
2.340200e-01   9.449320e-24 
2.367400e-01   8.029324e-24 
2.394600e-01   6.796330e-24 
2.421800e-01   5.728784e-24 
2.449000e-01   4.805827e-24 
2.476200e-01   4.010742e-24 
2.503400e-01   3.327449e-24 
2.530600e-01   2.742600e-24 
2.557800e-01   2.243795e-24 
2.585100e-01   1.818974e-24 
2.612300e-01   1.461728e-24 
2.639500e-01   1.161787e-24 
2.666700e-01   9.116024e-25 
2.693900e-01   7.047889e-25 
2.721100e-01   5.353841e-25 
2.857200e-01   8.705844e-26 
2.993200e-01   5.009550e-28 
3.129300e-01   0.000000e+00 
3.265300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.673500e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.217700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.489800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.306100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
5.986400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.258500e-01   0.000000e+00 
6.394600e-01   0.000000e+00 
6.530600e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
6.938800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.210900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.483000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.755100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.027200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.299400e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.571500e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
8.843600e-01   0.000000e+00 
8.979600e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.251700e-01   0.000000e+00 
9.387800e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.659900e-01   0.000000e+00 
9.796000e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_c4/data_c4_avDCS_GeSR_0_120GeV.txt <==
9.523900e-02   5.920699e-21 
9.796000e-02   5.013856e-21 
1.006800e-01   4.252671e-21 
1.034000e-01   3.612416e-21 
1.061200e-01   3.072992e-21 
1.088400e-01   2.617793e-21 
1.115700e-01   2.231765e-21 
1.142900e-01   1.906306e-21 
1.170100e-01   1.630408e-21 
1.197300e-01   1.396191e-21 
1.224500e-01   1.197085e-21 
1.251700e-01   1.027599e-21 
1.278900e-01   8.831377e-22 
1.306100e-01   7.598505e-22 
1.333300e-01   6.545072e-22 
1.360600e-01   5.640814e-22 
1.469400e-01   1.627885e-21 
1.496600e-01   1.473959e-21 
1.523800e-01   1.328980e-21 
1.551000e-01   1.196089e-21 
1.578200e-01   1.075669e-21 
1.605500e-01   9.667315e-22 
1.632700e-01   8.691357e-22 
1.659900e-01   7.814488e-22 
1.687100e-01   7.026917e-22 
1.714300e-01   6.319545e-22 
1.741500e-01   5.684090e-22 
1.768700e-01   5.113098e-22 
1.795900e-01   4.599888e-22 
1.823100e-01   4.138470e-22 
1.850400e-01   3.722065e-22 
1.877600e-01   3.348937e-22 
1.904800e-01   3.013205e-22 
1.933200e-01   2.698454e-22 
1.959200e-01   2.439111e-22 
1.986400e-01   2.194278e-22 
2.040800e-01   2.324055e-22 
2.068000e-01   2.108765e-22 
2.095300e-01   1.912339e-22 
2.122500e-01   1.734811e-22 
2.149700e-01   1.573811e-22 
2.176900e-01   1.427791e-22 
2.204100e-01   1.295310e-22 
2.231300e-01   1.175078e-22 
2.258500e-01   1.065927e-22 
2.285700e-01   9.668059e-23 
2.312900e-01   8.767730e-23 
2.340200e-01   7.946917e-23 
2.367400e-01   7.203966e-23 
2.394600e-01   6.528644e-23 
2.421800e-01   5.915014e-23 
2.449000e-01   5.357324e-23 
2.476200e-01   4.850443e-23 
2.503400e-01   4.389744e-23 
2.530600e-01   3.971081e-23 
2.557800e-01   3.590591e-23 
2.585100e-01   3.243676e-23 
2.612300e-01   2.929740e-23 
2.639500e-01   2.644574e-23 
2.666700e-01   2.385622e-23 
2.693900e-01   2.150524e-23 
2.721100e-01   1.937145e-23 
2.857200e-01   1.133455e-23 
2.993200e-01   6.453408e-24 
3.129300e-01   3.535011e-24 
3.265300e-01   1.836528e-24 
3.401400e-01   8.826242e-25 
3.537400e-01   3.767962e-25 
3.673500e-01   1.312698e-25 
3.809500e-01   3.025383e-26 
3.945600e-01   1.817838e-27 
4.081700e-01   0.000000e+00 
4.217700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.489800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.306100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
5.986400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.258500e-01   0.000000e+00 
6.394600e-01   0.000000e+00 
6.530600e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
6.938800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.210900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.483000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.755100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.027200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.299400e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.571500e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
8.843600e-01   0.000000e+00 
8.979600e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.251700e-01   0.000000e+00 
9.387800e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.659900e-01   0.000000e+00 
9.796000e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_c4/data_c4_avDCS_GeSR_0_200GeV.txt <==
9.523900e-02   9.690239e-21 
9.796000e-02   8.354368e-21 
1.006800e-01   7.215804e-21 
1.034000e-01   6.243213e-21 
1.061200e-01   5.410886e-21 
1.088400e-01   4.697318e-21 
1.115700e-01   4.082413e-21 
1.142900e-01   3.555501e-21 
1.170100e-01   3.101452e-21 
1.197300e-01   2.709552e-21 
1.224500e-01   2.370756e-21 
1.251700e-01   2.077417e-21 
1.278900e-01   1.823050e-21 
1.306100e-01   1.602152e-21 
1.333300e-01   1.410043e-21 
1.360600e-01   1.242160e-21 
1.469400e-01   4.024915e-21 
1.496600e-01   3.721505e-21 
1.523800e-01   3.428164e-21 
1.551000e-01   3.153349e-21 
1.578200e-01   2.899225e-21 
1.605500e-01   2.664755e-21 
1.632700e-01   2.450539e-21 
1.659900e-01   2.254271e-21 
1.687100e-01   2.074482e-21 
1.714300e-01   1.909764e-21 
1.741500e-01   1.758797e-21 
1.768700e-01   1.620368e-21 
1.795900e-01   1.493371e-21 
1.823100e-01   1.376805e-21 
1.850400e-01   1.269379e-21 
1.877600e-01   1.171054e-21 
1.904800e-01   1.080671e-21 
1.933200e-01   9.940427e-22 
1.959200e-01   9.210793e-22 
1.986400e-01   8.506934e-22 
2.040800e-01   1.024675e-21 
2.068000e-01   9.565770e-22 
2.095300e-01   8.927586e-22 
2.122500e-01   8.336185e-22 
2.149700e-01   7.786557e-22 
2.176900e-01   7.275715e-22 
2.204100e-01   6.800724e-22 
2.231300e-01   6.358826e-22 
2.258500e-01   5.947484e-22 
2.285700e-01   5.564368e-22 
2.312900e-01   5.207346e-22 
2.340200e-01   4.873302e-22 
2.367400e-01   4.562887e-22 
2.394600e-01   4.273205e-22 
2.421800e-01   4.002755e-22 
2.449000e-01   3.750173e-22 
2.476200e-01   3.514182e-22 
2.503400e-01   3.293610e-22 
2.530600e-01   3.087401e-22 
2.557800e-01   2.894543e-22 
2.585100e-01   2.713490e-22 
2.612300e-01   2.544711e-22 
2.639500e-01   2.386732e-22 
2.666700e-01   2.238823e-22 
2.693900e-01   2.100319e-22 
2.721100e-01   1.970588e-22 
2.857200e-01   1.434237e-22 
2.993200e-01   1.045817e-22 
3.129300e-01   7.631297e-23 
3.265300e-01   5.571639e-23 
3.401400e-01   4.065969e-23 
3.537400e-01   2.965525e-23 
3.673500e-01   2.159504e-23 
3.809500e-01   1.569934e-23 
3.945600e-01   1.138180e-23 
4.081700e-01   8.225341e-24 
4.217700e-01   5.922497e-24 
4.353800e-01   4.243117e-24 
4.489800e-01   3.023374e-24 
4.625900e-01   2.139002e-24 
4.761900e-01   1.501354e-24 
4.898000e-01   1.043215e-24 
5.034000e-01   7.165778e-25 
5.170100e-01   4.850630e-25 
5.306100e-01   3.227644e-25 
5.578300e-01   1.331094e-25 
5.714300e-01   8.147164e-26 
5.850400e-01   4.761836e-26 
5.986400e-01   2.614314e-26 
6.122500e-01   1.311095e-26 
6.258500e-01   5.712680e-27 
6.394600e-01   1.941552e-27 
6.530600e-01   3.815014e-28 
6.666700e-01   5.601576e-30 
6.802800e-01   0.000000e+00 
6.938800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.210900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.483000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.755100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.027200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.299400e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.571500e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
8.843600e-01   0.000000e+00 
8.979600e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.251700e-01   0.000000e+00 
9.387800e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.659900e-01   0.000000e+00 
9.796000e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_c4/data_c4_avDCS_GeSR_0_250GeV.txt <==
9.523900e-02   1.109452e-20 
9.796000e-02   9.610459e-21 
1.006800e-01   8.340502e-21 
1.034000e-01   7.251275e-21 
1.061200e-01   6.315322e-21 
1.088400e-01   5.509607e-21 
1.115700e-01   4.812395e-21 
1.142900e-01   4.212454e-21 
1.170100e-01   3.693286e-21 
1.197300e-01   3.243269e-21 
1.224500e-01   2.852558e-21 
1.251700e-01   2.512805e-21 
1.278900e-01   2.216903e-21 
1.306100e-01   1.958801e-21 
1.333300e-01   1.733342e-21 
1.360600e-01   1.535428e-21 
1.469400e-01   5.097251e-21 
1.496600e-01   4.737836e-21 
1.523800e-01   4.387753e-21 
1.551000e-01   4.057880e-21 
1.578200e-01   3.751262e-21 
1.605500e-01   3.466963e-21 
1.632700e-01   3.205972e-21 
1.659900e-01   2.965699e-21 
1.687100e-01   2.744550e-21 
1.714300e-01   2.540962e-21 
1.741500e-01   2.353467e-21 
1.768700e-01   2.180703e-21 
1.795900e-01   2.021428e-21 
1.823100e-01   1.874509e-21 
1.850400e-01   1.738433e-21 
1.877600e-01   1.613256e-21 
1.904800e-01   1.497605e-21 
1.933200e-01   1.386177e-21 
1.959200e-01   1.291841e-21 
1.986400e-01   1.200374e-21 
2.040800e-01   1.492502e-21 
2.068000e-01   1.402466e-21 
2.095300e-01   1.317530e-21 
2.122500e-01   1.238356e-21 
2.149700e-01   1.164358e-21 
2.176900e-01   1.095198e-21 
2.204100e-01   1.030533e-21 
2.231300e-01   9.700376e-22 
2.258500e-01   9.134083e-22 
2.285700e-01   8.603668e-22 
2.312900e-01   8.106561e-22 
2.340200e-01   7.638761e-22 
2.367400e-01   7.201527e-22 
2.394600e-01   6.791121e-22 
2.421800e-01   6.405716e-22 
2.449000e-01   6.043626e-22 
2.476200e-01   5.703310e-22 
2.503400e-01   5.383330e-22 
2.530600e-01   5.082357e-22 
2.557800e-01   4.799171e-22 
2.585100e-01   4.531676e-22 
2.612300e-01   4.280766e-22 
2.639500e-01   4.044466e-22 
2.666700e-01   3.821850e-22 
2.693900e-01   3.612069e-22 
2.721100e-01   3.414328e-22 
2.857200e-01   2.581563e-22 
2.993200e-01   1.958304e-22 
3.129300e-01   1.488985e-22 
3.265300e-01   1.134749e-22 
3.401400e-01   8.661098e-23 
3.537400e-01   6.621368e-23 
3.673500e-01   5.066725e-23 
3.809500e-01   3.881196e-23 
3.945600e-01   2.974328e-23 
4.081700e-01   2.280188e-23 
4.217700e-01   1.748620e-23 
4.353800e-01   1.340553e-23 
4.489800e-01   1.027535e-23 
4.625900e-01   7.869442e-24 
4.761900e-01   6.022499e-24 
4.898000e-01   4.602433e-24 
5.034000e-01   3.512323e-24 
5.170100e-01   2.674737e-24 
5.306100e-01   2.032525e-24 
5.578300e-01   1.162810e-24 
5.714300e-01   8.748360e-25 
5.850400e-01   6.550591e-25 
5.986400e-01   4.879982e-25 
6.122500e-01   3.612180e-25 
6.258500e-01   2.655074e-25 
6.394600e-01   1.934620e-25 
6.530600e-01   1.395876e-25 
6.666700e-01   9.950216e-26 
6.802800e-01   6.993060e-26 
6.938800e-01   4.833040e-26 
7.074900e-01   3.270321e-26 
7.210900e-01   2.156978e-26 
7.347000e-01   1.376379e-26 
7.483000e-01   8.417746e-27 
7.619100e-01   4.860791e-27 
7.755100e-01   2.589379e-27 
7.891200e-01   1.220852e-27 
8.027200e-01   4.698876e-28 
8.163300e-01   1.195483e-28 
8.299400e-01   8.212026e-30 
8.435400e-01   0.000000e+00 
8.571500e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
8.843600e-01   0.000000e+00 
8.979600e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.251700e-01   0.000000e+00 
9.387800e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.659900e-01   0.000000e+00 
9.796000e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_c4/data_c4_avDCS_GeSR_0_300GeV.txt <==
9.523900e-02   1.210350e-20 
9.796000e-02   1.051591e-20 
1.006800e-01   9.153905e-21 
1.034000e-01   7.982738e-21 
1.061200e-01   6.973781e-21 
1.088400e-01   6.102968e-21 
1.115700e-01   5.347452e-21 
1.142900e-01   4.695626e-21 
1.170100e-01   4.130062e-21 
1.197300e-01   3.638525e-21 
1.224500e-01   3.210620e-21 
1.251700e-01   2.837517e-21 
1.278900e-01   2.511685e-21 
1.306100e-01   2.226701e-21 
1.333300e-01   1.977069e-21 
1.360600e-01   1.757329e-21 
1.469400e-01   5.911859e-21 
1.496600e-01   5.512925e-21 
1.523800e-01   5.122445e-21 
1.551000e-01   4.753147e-21 
1.578200e-01   4.408772e-21 
1.605500e-01   4.088494e-21 
1.632700e-01   3.793599e-21 
1.659900e-01   3.521328e-21 
1.687100e-01   3.269992e-21 
1.714300e-01   3.037938e-21 
1.741500e-01   2.823595e-21 
1.768700e-01   2.625512e-21 
1.795900e-01   2.442348e-21 
1.823100e-01   2.272884e-21 
1.850400e-01   2.115454e-21 
1.877600e-01   1.970188e-21 
1.904800e-01   1.835566e-21 
1.933200e-01   1.705447e-21 
1.959200e-01   1.594944e-21 
1.986400e-01   1.487472e-21 
2.040800e-01   1.883764e-21 
2.068000e-01   1.777134e-21 
2.095300e-01   1.676140e-21 
2.122500e-01   1.581660e-21 
2.149700e-01   1.493061e-21 
2.176900e-01   1.409982e-21 
2.204100e-01   1.332049e-21 
2.231300e-01   1.258901e-21 
2.258500e-01   1.190200e-21 
2.285700e-01   1.125637e-21 
2.312900e-01   1.064925e-21 
2.340200e-01   1.007598e-21 
2.367400e-01   9.538353e-22 
2.394600e-01   9.031969e-22 
2.421800e-01   8.554787e-22 
2.449000e-01   8.104901e-22 
2.476200e-01   7.680596e-22 
2.503400e-01   7.280236e-22 
2.530600e-01   6.902309e-22 
2.557800e-01   6.545451e-22 
2.585100e-01   6.207153e-22 
2.612300e-01   5.888682e-22 
2.639500e-01   5.587655e-22 
2.666700e-01   5.303017e-22 
2.693900e-01   5.033801e-22 
2.721100e-01   4.779099e-22 
2.857200e-01   3.694730e-22 
2.993200e-01   2.867441e-22 
3.129300e-01   2.232075e-22 
3.265300e-01   1.742665e-22 
3.401400e-01   1.363693e-22 
3.537400e-01   1.069684e-22 
3.673500e-01   8.405745e-23 
3.809500e-01   6.618327e-23 
3.945600e-01   5.218414e-23 
4.081700e-01   4.120531e-23 
4.217700e-01   3.258380e-23 
4.353800e-01   2.579109e-23 
4.489800e-01   2.043828e-23 
4.625900e-01   1.620747e-23 
4.761900e-01   1.286384e-23 
4.898000e-01   1.021411e-23 
5.034000e-01   8.114987e-24 
5.170100e-01   6.447976e-24 
5.306100e-01   5.124920e-24 
5.578300e-01   3.235493e-24 
5.714300e-01   2.569974e-24 
5.850400e-01   2.039823e-24 
5.986400e-01   1.618033e-24 
6.122500e-01   1.281971e-24 
6.258500e-01   1.014618e-24 
6.394600e-01   8.016931e-25 
6.530600e-01   6.324465e-25 
6.666700e-01   4.978045e-25 
6.802800e-01   3.908777e-25 
6.938800e-01   3.061173e-25 
7.074900e-01   2.389253e-25 
7.210900e-01   1.858234e-25 
7.347000e-01   1.438825e-25 
7.483000e-01   1.108928e-25 
7.619100e-01   8.497112e-26 
7.755100e-01   6.470396e-26 
7.891200e-01   4.889976e-26 
8.027200e-01   3.664453e-26 
8.163300e-01   2.718217e-26 
8.299400e-01   1.993013e-26 
8.435400e-01   1.441332e-26 
8.571500e-01   1.024991e-26 
8.707500e-01   7.147879e-27 
8.843600e-01   4.862257e-27 
8.979600e-01   3.207058e-27 
9.115700e-01   2.033198e-27 
9.251700e-01   1.223657e-27 
9.387800e-01   6.848448e-28 
9.523900e-01   3.442560e-28 
9.659900e-01   1.462241e-28 
9.796000e-01   4.488478e-29 
9.932000e-01   5.917930e-30 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_c4/data_c4_avDCS_GeSR_0_400GeV.txt <==
9.523900e-02   1.344681e-20 
9.796000e-02   1.172468e-20 
1.006800e-01   1.024277e-20 
1.034000e-01   8.964616e-21 
1.061200e-01   7.860111e-21 
1.088400e-01   6.903896e-21 
1.115700e-01   6.071708e-21 
1.142900e-01   5.351490e-21 
1.170100e-01   4.724630e-21 
1.197300e-01   4.178104e-21 
1.224500e-01   3.700824e-21 
1.251700e-01   3.283341e-21 
1.278900e-01   2.917586e-21 
1.306100e-01   2.596658e-21 
1.333300e-01   2.314632e-21 
1.360600e-01   2.065573e-21 
1.469400e-01   7.041911e-21 
1.496600e-01   6.591717e-21 
1.523800e-01   6.148377e-21 
1.551000e-01   5.727213e-21 
1.578200e-01   5.332975e-21 
1.605500e-01   4.965022e-21 
1.632700e-01   4.625074e-21 
1.659900e-01   4.310143e-21 
1.687100e-01   4.018453e-21 
1.714300e-01   3.748237e-21 
1.741500e-01   3.497803e-21 
1.768700e-01   3.265581e-21 
1.795900e-01   3.050118e-21 
1.823100e-01   2.850088e-21 
1.850400e-01   2.663612e-21 
1.877600e-01   2.490949e-21 
1.904800e-01   2.330371e-21 
1.933200e-01   2.174607e-21 
1.959200e-01   2.041854e-21 
1.986400e-01   1.912289e-21 
2.040800e-01   2.468193e-21 
2.068000e-01   2.338920e-21 
2.095300e-01   2.215917e-21 
2.122500e-01   2.100391e-21 
2.149700e-01   1.991651e-21 
2.176900e-01   1.889314e-21 
2.204100e-01   1.792966e-21 
2.231300e-01   1.702207e-21 
2.258500e-01   1.616655e-21 
2.285700e-01   1.535957e-21 
2.312900e-01   1.459795e-21 
2.340200e-01   1.387611e-21 
2.367400e-01   1.319658e-21 
2.394600e-01   1.255413e-21 
2.421800e-01   1.194641e-21 
2.449000e-01   1.137128e-21 
2.476200e-01   1.082672e-21 
2.503400e-01   1.031089e-21 
2.530600e-01   9.822078e-22 
2.557800e-01   9.358678e-22 
2.585100e-01   8.917631e-22 
2.612300e-01   8.500775e-22 
2.639500e-01   8.105150e-22 
2.666700e-01   7.729572e-22 
2.693900e-01   7.372882e-22 
2.721100e-01   7.034048e-22 
2.857200e-01   5.574143e-22 
2.993200e-01   4.436628e-22 
3.129300e-01   3.543891e-22 
3.265300e-01   2.840835e-22 
3.401400e-01   2.283906e-22 
3.537400e-01   1.841675e-22 
3.673500e-01   1.488759e-22 
3.809500e-01   1.206625e-22 
3.945600e-01   9.800774e-23 
4.081700e-01   7.978055e-23 
4.217700e-01   6.508727e-23 
4.353800e-01   5.319608e-23 
4.489800e-01   4.356450e-23 
4.625900e-01   3.573451e-23 
4.761900e-01   2.936505e-23 
4.898000e-01   2.416573e-23 
5.034000e-01   1.991969e-23 
5.170100e-01   1.644069e-23 
5.306100e-01   1.358937e-23 
5.578300e-01   9.316467e-24 
5.714300e-01   7.728188e-24 
5.850400e-01   6.416426e-24 
5.986400e-01   5.333159e-24 
6.122500e-01   4.436107e-24 
6.258500e-01   3.693437e-24 
6.394600e-01   3.076947e-24 
6.530600e-01   2.565397e-24 
6.666700e-01   2.139849e-24 
6.802800e-01   1.785808e-24 
6.938800e-01   1.491173e-24 
7.074900e-01   1.245420e-24 
7.210900e-01   1.040584e-24 
7.347000e-01   8.694820e-25 
7.483000e-01   7.266851e-25 
7.619100e-01   6.072638e-25 
7.755100e-01   5.074890e-25 
7.891200e-01   4.239781e-25 
8.027200e-01   3.541558e-25 
8.163300e-01   2.956824e-25 
8.299400e-01   2.467395e-25 
8.435400e-01   2.058029e-25 
8.571500e-01   1.715069e-25 
8.707500e-01   1.428255e-25 
8.843600e-01   1.188044e-25 
8.979600e-01   9.872487e-26 
9.115700e-01   8.191946e-26 
9.251700e-01   6.788407e-26 
9.387800e-01   5.615210e-26 
9.523900e-01   4.636041e-26 
9.659900e-01   3.820173e-26 
9.796000e-01   3.139990e-26 
9.932000e-01   2.574657e-26 
1.006800e+00   2.104941e-26 
1.020400e+00   1.715353e-26 
1.034000e+00   1.392711e-26 
1.047600e+00   1.126299e-26 
1.061200e+00   9.066347e-27 
1.074800e+00   7.261330e-27 
1.088400e+00   5.782233e-27 
1.102000e+00   4.574968e-27 
1.115700e+00   3.586457e-27 
1.129300e+00   2.792883e-27 
1.142900e+00   2.153929e-27 
1.156500e+00   1.643053e-27 
1.170100e+00   1.236910e-27 
1.183700e+00   9.171131e-28 
1.197300e+00   6.676368e-28 
1.210900e+00   4.753463e-28 
1.224500e+00   3.296024e-28 
1.227200e+00   3.052119e-28 
1.229900e+00   2.823398e-28 
1.232700e+00   2.599781e-28 
1.235400e+00   2.397187e-28 
1.238100e+00   2.206127e-28 
1.240800e+00   2.027595e-28 
1.243500e+00   1.860939e-28 
1.246300e+00   1.698002e-28 
1.249000e+00   1.551768e-28 
1.257200e+00   1.279410e-28 
1.259900e+00   1.157900e-28 
1.262600e+00   1.044921e-28 
1.265300e+00   9.400209e-29 
1.268000e+00   8.431242e-29 
1.270800e+00   7.493887e-29 
1.273500e+00   6.662163e-29 
1.276200e+00   5.907707e-29 
1.278900e+00   5.204778e-29 
1.281600e+00   4.570015e-29 
1.289800e+00   3.288714e-29 
1.292500e+00   2.813909e-29 
1.295200e+00   2.390573e-29 
1.298000e+00   1.999372e-29 
1.300700e+00   1.665413e-29 
1.303400e+00   1.371134e-29 
1.306100e+00   1.114324e-29 
1.308900e+00   8.844760e-30 
1.311600e+00   6.924206e-30 
1.314300e+00   5.307465e-30 
1.317000e+00   3.962883e-30 
1.319700e+00   2.850407e-30 
1.322500e+00   1.953901e-30 
1.352200e+00   0.000000e+00 
1.327900e+00   7.550841e-31 
1.330600e+00   3.885092e-31 
1.333300e+00   1.647269e-31 
1.336100e+00   4.497219e-32 
1.338800e+00   9.508071e-33 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_c4/data_c4_avDCS_GeSR_0_500GeV.txt <==
9.523900e-02   1.429630e-20 
9.796000e-02   1.249080e-20 
1.006800e-01   1.093446e-20 
1.034000e-01   9.589752e-21 
1.061200e-01   8.425700e-21 
1.088400e-01   7.416148e-21 
1.115700e-01   6.535987e-21 
1.142900e-01   5.772892e-21 
1.170100e-01   5.107523e-21 
1.197300e-01   4.526378e-21 
1.224500e-01   4.017952e-21 
1.251700e-01   3.572424e-21 
1.278900e-01   3.181390e-21 
1.306100e-01   2.837654e-21 
1.333300e-01   2.535036e-21 
1.360600e-01   2.267300e-21 
1.469400e-01   7.777985e-21 
1.496600e-01   7.296296e-21 
1.523800e-01   6.820213e-21 
1.551000e-01   6.366781e-21 
1.578200e-01   5.941411e-21 
1.605500e-01   5.543611e-21 
1.632700e-01   5.175384e-21 
1.659900e-01   4.833619e-21 
1.687100e-01   4.516485e-21 
1.714300e-01   4.222153e-21 
1.741500e-01   3.948860e-21 
1.768700e-01   3.694969e-21 
1.795900e-01   3.458957e-21 
1.823100e-01   3.239432e-21 
1.850400e-01   3.034395e-21 
1.877600e-01   2.844178e-21 
1.904800e-01   2.666935e-21 
1.933200e-01   2.494662e-21 
1.959200e-01   2.347551e-21 
1.986400e-01   2.203698e-21 
2.040800e-01   2.869785e-21 
2.068000e-01   2.726097e-21 
2.095300e-01   2.589034e-21 
2.122500e-01   2.460030e-21 
2.149700e-01   2.338362e-21 
2.176900e-01   2.223638e-21 
2.204100e-01   2.115421e-21 
2.231300e-01   2.013284e-21 
2.258500e-01   1.916822e-21 
2.285700e-01   1.825657e-21 
2.312900e-01   1.739446e-21 
2.340200e-01   1.657577e-21 
2.367400e-01   1.580351e-21 
2.394600e-01   1.507194e-21 
2.421800e-01   1.437852e-21 
2.449000e-01   1.372095e-21 
2.476200e-01   1.309707e-21 
2.503400e-01   1.250488e-21 
2.530600e-01   1.194254e-21 
2.557800e-01   1.140832e-21 
2.585100e-01   1.089881e-21 
2.612300e-01   1.041622e-21 
2.639500e-01   9.957249e-22 
2.666700e-01   9.520582e-22 
2.693900e-01   9.105009e-22 
2.721100e-01   8.709369e-22 
2.857200e-01   6.993867e-22 
2.993200e-01   5.642242e-22 
3.129300e-01   4.569310e-22 
3.265300e-01   3.714440e-22 
3.401400e-01   3.029144e-22 
3.537400e-01   2.478309e-22 
3.673500e-01   2.033247e-22 
3.809500e-01   1.672919e-22 
3.945600e-01   1.379823e-22 
4.081700e-01   1.140890e-22 
4.217700e-01   9.456853e-23 
4.353800e-01   7.855377e-23 
4.489800e-01   6.540085e-23 
4.625900e-01   5.455564e-23 
4.761900e-01   4.560530e-23 
4.898000e-01   3.819123e-23 
5.034000e-01   3.204534e-23 
5.170100e-01   2.693251e-23 
5.306100e-01   2.267670e-23 
5.578300e-01   1.614992e-23 
5.714300e-01   1.366196e-23 
5.850400e-01   1.157249e-23 
5.986400e-01   9.817384e-24 
6.122500e-01   8.338474e-24 
6.258500e-01   7.092205e-24 
6.394600e-01   6.038818e-24 
6.530600e-01   5.148466e-24 
6.666700e-01   4.393728e-24 
6.802800e-01   3.753592e-24 
6.938800e-01   3.210314e-24 
7.074900e-01   2.747987e-24 
7.210900e-01   2.354639e-24 
7.347000e-01   2.019083e-24 
7.483000e-01   1.732953e-24 
7.619100e-01   1.488333e-24 
7.755100e-01   1.279303e-24 
7.891200e-01   1.100235e-24 
8.027200e-01   9.469268e-25 
8.163300e-01   8.153603e-25 
8.299400e-01   7.024465e-25 
8.435400e-01   6.055215e-25 
8.571500e-01   5.221442e-25 
8.707500e-01   4.504715e-25 
8.843600e-01   3.887261e-25 
8.979600e-01   3.355803e-25 
9.115700e-01   2.897403e-25 
9.251700e-01   2.502372e-25 
9.387800e-01   2.161300e-25 
9.523900e-01   1.866890e-25 
9.659900e-01   1.612839e-25 
9.796000e-01   1.393199e-25 
9.932000e-01   1.203515e-25 
1.006800e+00   1.039536e-25 
1.020400e+00   8.977573e-26 
1.034000e+00   7.751189e-26 
1.047600e+00   6.690434e-26 
1.061200e+00   5.772770e-26 
1.074800e+00   4.978812e-26 
1.088400e+00   4.291927e-26 
1.102000e+00   3.697656e-26 
1.115700e+00   3.180158e-26 
1.129300e+00   2.736037e-26 
1.142900e+00   2.352036e-26 
1.156500e+00   2.020076e-26 
1.170100e+00   1.733195e-26 
1.183700e+00   1.485451e-26 
1.197300e+00   1.271486e-26 
1.210900e+00   1.086920e-26 
1.224500e+00   9.277227e-27 
1.227200e+00   8.988670e-27 
1.229900e+00   8.708199e-27 
1.232700e+00   8.426084e-27 
1.235400e+00   8.162161e-27 
1.238100e+00   7.905966e-27 
1.240800e+00   7.657343e-27 
1.243500e+00   7.416074e-27 
1.246300e+00   7.173142e-27 
1.249000e+00   6.945896e-27 
1.257200e+00   6.995787e-27 
1.259900e+00   6.774420e-27 
1.262600e+00   6.557195e-27 
1.265300e+00   6.345141e-27 
1.268000e+00   6.138600e-27 
1.270800e+00   5.930670e-27 
1.273500e+00   5.736353e-27 
1.276200e+00   5.547777e-27 
1.278900e+00   5.364704e-27 
1.281600e+00   5.187310e-27 
1.289800e+00   5.195394e-27 
1.292500e+00   5.024460e-27 
1.295200e+00   4.857289e-27 
1.298000e+00   4.688215e-27 
1.300700e+00   4.530031e-27 
1.303400e+00   4.376457e-27 
1.306100e+00   4.227591e-27 
1.308900e+00   4.077931e-27 
1.311600e+00   3.938129e-27 
1.314300e+00   3.802547e-27 
1.317000e+00   3.671285e-27 
1.319700e+00   3.544203e-27 
1.322500e+00   3.416528e-27 
1.352200e+00   2.295509e-27 
1.327900e+00   3.181828e-27 
1.330600e+00   3.070152e-27 
1.333300e+00   2.961925e-27 
1.336100e+00   2.853403e-27 
1.338800e+00   2.752126e-27 
1.341500e+00   2.654125e-27 
1.344200e+00   2.559309e-27 
1.346900e+00   2.467417e-27 
1.349700e+00   2.375203e-27 
1.352400e+00   2.289272e-27 
1.355100e+00   2.206041e-27 
1.357800e+00   2.125505e-27 
1.360600e+00   2.044784e-27 
1.363300e+00   1.969520e-27 
1.366000e+00   1.896813e-27 
1.368700e+00   1.826423e-27 
1.371400e+00   1.758353e-27 
1.374200e+00   1.690178e-27 
1.376900e+00   1.626554e-27 
1.379600e+00   1.565128e-27 
1.382300e+00   1.505661e-27 
1.385000e+00   1.448207e-27 
1.387800e+00   1.390669e-27 
1.390500e+00   1.336993e-27 
1.393200e+00   1.285219e-27 
1.395900e+00   1.235103e-27 
1.398700e+00   1.185012e-27 
1.401400e+00   1.138400e-27 
1.404100e+00   1.093393e-27 
1.406800e+00   1.049995e-27 
1.409500e+00   1.007955e-27 
1.412300e+00   9.659407e-28 
1.415000e+00   9.268647e-28 
1.417700e+00   8.891272e-28 
1.420400e+00   8.527203e-28 
1.423100e+00   8.175186e-28 
1.425900e+00   7.824172e-28 
1.428600e+00   7.497573e-28 
1.431300e+00   7.183202e-28 
1.434000e+00   6.879650e-28 
1.436700e+00   6.587620e-28 
1.439500e+00   6.295309e-28 
1.442200e+00   6.024414e-28 
1.444900e+00   5.762547e-28 
1.447600e+00   5.510584e-28 
1.450400e+00   5.258893e-28 
1.453100e+00   5.025414e-28 
1.455800e+00   2.838852e-27 
1.458500e+00   2.733249e-27 
1.461200e+00   2.622267e-27 
1.464000e+00   2.506204e-27 
1.466700e+00   2.395564e-27 
1.469400e+00   2.287667e-27 
1.472100e+00   2.182824e-27 
1.474800e+00   2.081584e-27 
1.477600e+00   1.980289e-27 
1.480300e+00   1.886584e-27 
1.483000e+00   1.795997e-27 
1.485700e+00   1.708999e-27 
1.488400e+00   1.625512e-27 
1.491200e+00   1.542550e-27 
1.493900e+00   1.465622e-27 
1.496600e+00   1.391791e-27 
1.523800e+00   7.989967e-28 
1.551000e+00   4.230326e-28 
1.578200e+00   1.984335e-28 
1.605500e+00   7.552238e-29 
1.632700e+00   1.911262e-29 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_c4/data_c4_avDCS_GeSR_0_700GeV.txt <==
9.523900e-02   1.530656e-20 
9.796000e-02   1.340350e-20 
1.006800e-01   1.175988e-20 
1.034000e-01   1.033704e-20 
1.061200e-01   9.102943e-21 
1.088400e-01   8.030573e-21 
1.115700e-01   7.093817e-21 
1.142900e-01   6.280058e-21 
1.170100e-01   5.569122e-21 
1.197300e-01   4.946956e-21 
1.224500e-01   4.401566e-21 
1.251700e-01   3.922696e-21 
1.278900e-01   3.501567e-21 
1.306100e-01   3.130641e-21 
1.333300e-01   2.803435e-21 
1.360600e-01   2.513362e-21 
1.469400e-01   8.670123e-21 
1.496600e-01   8.151990e-21 
1.523800e-01   7.637768e-21 
1.551000e-01   7.146595e-21 
1.578200e-01   6.684729e-21 
1.605500e-01   6.251863e-21 
1.632700e-01   5.850346e-21 
1.659900e-01   5.476935e-21 
1.687100e-01   5.129750e-21 
1.714300e-01   4.806887e-21 
1.741500e-01   4.506508e-21 
1.768700e-01   4.226891e-21 
1.795900e-01   3.966444e-21 
1.823100e-01   3.723706e-21 
1.850400e-01   3.496525e-21 
1.877600e-01   3.285332e-21 
1.904800e-01   3.088140e-21 
1.933200e-01   2.896075e-21 
1.959200e-01   2.731719e-21 
1.986400e-01   2.570674e-21 
2.040800e-01   3.373333e-21 
2.068000e-01   3.212579e-21 
2.095300e-01   3.058837e-21 
2.122500e-01   2.913820e-21 
2.149700e-01   2.776766e-21 
2.176900e-01   2.647279e-21 
2.204100e-01   2.524901e-21 
2.231300e-01   2.409171e-21 
2.258500e-01   2.299652e-21 
2.285700e-01   2.195947e-21 
2.312900e-01   2.097679e-21 
2.340200e-01   2.004172e-21 
2.367400e-01   1.915791e-21 
2.394600e-01   1.831893e-21 
2.421800e-01   1.752205e-21 
2.449000e-01   1.676480e-21 
2.476200e-01   1.604484e-21 
2.503400e-01   1.536002e-21 
2.530600e-01   1.470833e-21 
2.557800e-01   1.408792e-21 
2.585100e-01   1.349492e-21 
2.612300e-01   1.293202e-21 
2.639500e-01   1.239552e-21 
2.666700e-01   1.188396e-21 
2.693900e-01   1.139606e-21 
2.721100e-01   1.093054e-21 
2.857200e-01   8.898865e-22 
2.993200e-01   7.279819e-22 
3.129300e-01   5.979570e-22 
3.265300e-01   4.931210e-22 
3.401400e-01   4.080562e-22 
3.537400e-01   3.388371e-22 
3.673500e-01   2.822019e-22 
3.809500e-01   2.357615e-22 
3.945600e-01   1.974941e-22 
4.081700e-01   1.658843e-22 
4.217700e-01   1.397124e-22 
4.353800e-01   1.179472e-22 
4.489800e-01   9.982344e-23 
4.625900e-01   8.466916e-23 
4.761900e-01   7.198420e-23 
4.898000e-01   6.132413e-23 
5.034000e-01   5.235763e-23 
5.170100e-01   4.478691e-23 
5.306100e-01   3.838982e-23 
5.578300e-01   2.835824e-23 
5.714300e-01   2.444111e-23 
5.850400e-01   2.109881e-23 
5.986400e-01   1.824565e-23 
6.122500e-01   1.580201e-23 
6.258500e-01   1.370833e-23 
6.394600e-01   1.190871e-23 
6.530600e-01   1.036144e-23 
6.666700e-01   9.027002e-24 
6.802800e-01   7.875186e-24 
6.938800e-01   6.880109e-24 
7.074900e-01   6.017867e-24 
7.210900e-01   5.270694e-24 
7.347000e-01   4.621409e-24 
7.483000e-01   4.057198e-24 
7.619100e-01   3.565532e-24 
7.755100e-01   3.137139e-24 
7.891200e-01   2.762875e-24 
8.027200e-01   2.435963e-24 
8.163300e-01   2.149650e-24 
8.299400e-01   1.898791e-24 
8.435400e-01   1.678907e-24 
8.571500e-01   1.485675e-24 
8.707500e-01   1.315928e-24 
8.843600e-01   1.166444e-24 
8.979600e-01   1.034860e-24 
9.115700e-01   9.187476e-25 
9.251700e-01   8.163483e-25 
9.387800e-01   7.258201e-25 
9.523900e-01   6.457822e-25 
9.659900e-01   5.750038e-25 
9.796000e-01   5.122701e-25 
9.932000e-01   4.567026e-25 
1.006800e+00   4.074066e-25 
1.020400e+00   3.636392e-25 
1.034000e+00   3.247533e-25 
1.047600e+00   2.901793e-25 
1.061200e+00   2.594164e-25 
1.074800e+00   2.320276e-25 
1.088400e+00   2.076267e-25 
1.102000e+00   1.858737e-25 
1.115700e+00   1.663358e-25 
1.129300e+00   1.490317e-25 
1.142900e+00   1.335787e-25 
1.156500e+00   1.197710e-25 
1.170100e+00   1.074264e-25 
1.183700e+00   9.638562e-26 
1.197300e+00   8.650507e-26 
1.210900e+00   7.765914e-26 
1.224500e+00   6.973605e-26 
1.227200e+00   6.826367e-26 
1.229900e+00   6.682347e-26 
1.232700e+00   6.536262e-26 
1.235400e+00   6.398458e-26 
1.238100e+00   6.263591e-26 
1.240800e+00   6.131664e-26 
1.243500e+00   6.002525e-26 
1.246300e+00   5.871536e-26 
1.249000e+00   5.748034e-26 
1.257200e+00   6.014067e-26 
1.259900e+00   5.890120e-26 
1.262600e+00   5.766596e-26 
1.265300e+00   5.644505e-26 
1.268000e+00   5.524428e-26 
1.270800e+00   5.402275e-26 
1.273500e+00   5.286908e-26 
1.276200e+00   5.173977e-26 
1.278900e+00   5.063415e-26 
1.281600e+00   4.955233e-26 
1.289800e+00   5.161836e-26 
1.292500e+00   5.054945e-26 
1.295200e+00   4.948613e-26 
1.298000e+00   4.839780e-26 
1.300700e+00   4.736652e-26 
1.303400e+00   4.635502e-26 
1.306100e+00   4.536379e-26 
1.308900e+00   4.435783e-26 
1.311600e+00   4.340877e-26 
1.314300e+00   4.247993e-26 
1.317000e+00   4.157127e-26 
1.319700e+00   4.068203e-26 
1.322500e+00   3.978015e-26 
1.352200e+00   3.137212e-26 
1.327900e+00   3.809758e-26 
1.330600e+00   3.728346e-26 
1.333300e+00   3.648704e-26 
1.336100e+00   3.567916e-26 
1.338800e+00   3.491719e-26 
1.341500e+00   3.417179e-26 
1.344200e+00   3.344255e-26 
1.346900e+00   3.272879e-26 
1.349700e+00   3.200482e-26 
1.352400e+00   3.132209e-26 
1.355100e+00   3.065393e-26 
1.357800e+00   3.000007e-26 
1.360600e+00   2.933695e-26 
1.363300e+00   2.871140e-26 
1.366000e+00   2.809925e-26 
1.368700e+00   2.750037e-26 
1.371400e+00   2.691424e-26 
1.374200e+00   2.631951e-26 
1.376900e+00   2.575871e-26 
1.379600e+00   2.521000e-26 
1.382300e+00   2.467272e-26 
1.385000e+00   2.414709e-26 
1.387800e+00   2.361385e-26 
1.390500e+00   2.311089e-26 
1.393200e+00   2.261861e-26 
1.395900e+00   2.213684e-26 
1.398700e+00   2.164801e-26 
1.401400e+00   2.118708e-26 
1.404100e+00   2.073571e-26 
1.406800e+00   2.029418e-26 
1.409500e+00   1.986190e-26 
1.412300e+00   1.942349e-26 
1.415000e+00   1.900992e-26 
1.417700e+00   1.860508e-26 
1.420400e+00   1.820887e-26 
1.423100e+00   1.782105e-26 
1.425900e+00   1.742768e-26 
1.428600e+00   1.705651e-26 
1.431300e+00   1.669317e-26 
1.434000e+00   1.633765e-26 
1.436700e+00   1.598959e-26 
1.439500e+00   1.563634e-26 
1.442200e+00   1.530327e-26 
1.444900e+00   1.497708e-26 
1.447600e+00   1.465792e-26 
1.450400e+00   1.433408e-26 
1.453100e+00   1.402848e-26 
1.455800e+00   8.037318e-26 
1.458500e+00   7.930556e-26 
1.461200e+00   7.799667e-26 
1.464000e+00   7.651273e-26 
1.466700e+00   7.503091e-26 
1.469400e+00   7.353522e-26 
1.472100e+00   7.204615e-26 
1.474800e+00   7.057371e-26 
1.477600e+00   6.907016e-26 
1.480300e+00   6.764602e-26 
1.483000e+00   6.624760e-26 
1.485700e+00   6.487665e-26 
1.488400e+00   6.353261e-26 
1.491200e+00   6.216718e-26 
1.493900e+00   6.087735e-26 
1.496600e+00   5.961427e-26 
1.523800e+00   4.822704e-26 
1.551000e+00   3.895200e-26 
1.578200e+00   3.140524e-26 
1.605500e+00   2.525202e-26 
1.632700e+00   2.027819e-26 
1.823100e+00   4.019531e-27 
2.040800e+00   4.306519e-28 
2.176900e+00   5.838439e-29 
2.340200e+00   8.096205e-33 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_c4/data_c4_avDCS_GeSR_0_800GeV.txt <==
9.523900e-02   1.563105e-20 
9.796000e-02   1.369694e-20 
1.006800e-01   1.202554e-20 
1.034000e-01   1.057779e-20 
1.061200e-01   9.321366e-21 
1.088400e-01   8.228947e-21 
1.115700e-01   7.274108e-21 
1.142900e-01   6.444155e-21 
1.170100e-01   5.718634e-21 
1.197300e-01   5.083327e-21 
1.224500e-01   4.526086e-21 
1.251700e-01   4.036516e-21 
1.278900e-01   3.605718e-21 
1.306100e-01   3.226050e-21 
1.333300e-01   2.890925e-21 
1.360600e-01   2.593659e-21 
1.469400e-01   8.959592e-21 
1.496600e-01   8.430011e-21 
1.523800e-01   7.903741e-21 
1.551000e-01   7.400619e-21 
1.578200e-01   6.927172e-21 
1.605500e-01   6.483163e-21 
1.632700e-01   6.071060e-21 
1.659900e-01   5.687572e-21 
1.687100e-01   5.330803e-21 
1.714300e-01   4.998835e-21 
1.741500e-01   4.689801e-21 
1.768700e-01   4.401958e-21 
1.795900e-01   4.133691e-21 
1.823100e-01   3.883510e-21 
1.850400e-01   3.649225e-21 
1.877600e-01   3.431295e-21 
1.904800e-01   3.227688e-21 
1.933200e-01   3.029247e-21 
1.959200e-01   2.859334e-21 
1.986400e-01   2.692741e-21 
2.040800e-01   3.539871e-21 
2.068000e-01   3.373682e-21 
2.095300e-01   3.214622e-21 
2.122500e-01   3.064488e-21 
2.149700e-01   2.922519e-21 
2.176900e-01   2.788313e-21 
2.204100e-01   2.661401e-21 
2.231300e-01   2.541316e-21 
2.258500e-01   2.427615e-21 
2.285700e-01   2.319886e-21 
2.312900e-01   2.217744e-21 
2.340200e-01   2.120494e-21 
2.367400e-01   2.028521e-21 
2.394600e-01   1.941164e-21 
2.421800e-01   1.858142e-21 
2.449000e-01   1.779201e-21 
2.476200e-01   1.704101e-21 
2.503400e-01   1.632625e-21 
2.530600e-01   1.564566e-21 
2.557800e-01   1.499732e-21 
2.585100e-01   1.437724e-21 
2.612300e-01   1.378830e-21 
2.639500e-01   1.322662e-21 
2.666700e-01   1.269073e-21 
2.693900e-01   1.217927e-21 
2.721100e-01   1.169096e-21 
2.857200e-01   9.555883e-22 
2.993200e-01   7.848872e-22 
3.129300e-01   6.473391e-22 
3.265300e-01   5.360603e-22 
3.401400e-01   4.454562e-22 
3.537400e-01   3.714673e-22 
3.673500e-01   3.107142e-22 
3.809500e-01   2.607158e-22 
3.945600e-01   2.193647e-22 
4.081700e-01   1.850800e-22 
4.217700e-01   1.565858e-22 
4.353800e-01   1.327988e-22 
4.489800e-01   1.129146e-22 
4.625900e-01   9.622323e-23 
4.761900e-01   8.219585e-23 
4.898000e-01   7.036052e-23 
5.034000e-01   6.036483e-23 
5.170100e-01   5.189049e-23 
5.306100e-01   4.470021e-23 
5.578300e-01   3.335484e-23 
5.714300e-01   2.889549e-23 
5.850400e-01   2.507396e-23 
5.986400e-01   2.179739e-23 
6.122500e-01   1.897856e-23 
6.258500e-01   1.655255e-23 
6.394600e-01   1.445781e-23 
6.530600e-01   1.264856e-23 
6.666700e-01   1.108091e-23 
6.802800e-01   9.721381e-24 
6.938800e-01   8.541319e-24 
7.074900e-01   7.513863e-24 
7.210900e-01   6.619229e-24 
7.347000e-01   5.837918e-24 
7.483000e-01   5.155633e-24 
7.619100e-01   4.558097e-24 
7.755100e-01   4.034826e-24 
7.891200e-01   3.575301e-24 
8.027200e-01   3.171836e-24 
8.163300e-01   2.816628e-24 
8.299400e-01   2.503756e-24 
8.435400e-01   2.228038e-24 
8.571500e-01   1.984423e-24 
8.707500e-01   1.769252e-24 
8.843600e-01   1.578706e-24 
8.979600e-01   1.410040e-24 
9.115700e-01   1.260365e-24 
9.251700e-01   1.127603e-24 
9.387800e-01   1.009555e-24 
9.523900e-01   9.045709e-25 
9.659900e-01   8.111789e-25 
9.796000e-01   7.279064e-25 
9.932000e-01   6.536969e-25 
1.006800e+00   5.874582e-25 
1.020400e+00   5.282825e-25 
1.034000e+00   4.753746e-25 
1.047600e+00   4.280338e-25 
1.061200e+00   3.856417e-25 
1.074800e+00   3.476507e-25 
1.088400e+00   3.135817e-25 
1.102000e+00   2.830070e-25 
1.115700e+00   2.553578e-25 
1.129300e+00   2.307017e-25 
1.142900e+00   2.085300e-25 
1.156500e+00   1.885797e-25 
1.170100e+00   1.706167e-25 
1.183700e+00   1.544340e-25 
1.197300e+00   1.398462e-25 
1.210900e+00   1.266888e-25 
1.224500e+00   1.148153e-25 
1.227200e+00   1.125993e-25 
1.229900e+00   1.104270e-25 
1.232700e+00   1.082212e-25 
1.235400e+00   1.061369e-25 
1.238100e+00   1.040945e-25 
1.240800e+00   1.020929e-25 
1.243500e+00   1.001310e-25 
1.246300e+00   9.813799e-26 
1.249000e+00   9.625490e-26 
1.257200e+00   1.013381e-25 
1.259900e+00   9.944057e-26 
1.262600e+00   9.754272e-26 
1.265300e+00   9.566230e-26 
1.268000e+00   9.380924e-26 
1.270800e+00   9.192056e-26 
1.273500e+00   9.013361e-26 
1.276200e+00   8.838093e-26 
1.278900e+00   8.666277e-26 
1.281600e+00   8.497854e-26 
1.289800e+00   8.908536e-26 
1.292500e+00   8.741579e-26 
1.295200e+00   8.574851e-26 
1.298000e+00   8.403831e-26 
1.300700e+00   8.241396e-26 
1.303400e+00   8.081716e-26 
1.306100e+00   7.925061e-26 
1.308900e+00   7.765741e-26 
1.311600e+00   7.615184e-26 
1.314300e+00   7.467606e-26 
1.317000e+00   7.322929e-26 
1.319700e+00   7.181162e-26 
1.322500e+00   7.037127e-26 
1.352200e+00   5.680839e-26 
1.327900e+00   6.767720e-26 
1.330600e+00   6.637008e-26 
1.333300e+00   6.508937e-26 
1.336100e+00   6.378782e-26 
1.338800e+00   6.255844e-26 
1.341500e+00   6.135331e-26 
1.344200e+00   6.017209e-26 
1.346900e+00   5.901444e-26 
1.349700e+00   5.783802e-26 
1.352400e+00   5.672683e-26 
1.355100e+00   5.563723e-26 
1.357800e+00   5.456937e-26 
1.360600e+00   5.348434e-26 
1.363300e+00   5.245874e-26 
1.366000e+00   5.145361e-26 
1.368700e+00   5.046829e-26 
1.371400e+00   4.950220e-26 
1.374200e+00   4.852045e-26 
1.376900e+00   4.759272e-26 
1.379600e+00   4.668306e-26 
1.382300e+00   4.579146e-26 
1.385000e+00   4.491736e-26 
1.387800e+00   4.402898e-26 
1.390500e+00   4.318933e-26 
1.393200e+00   4.236621e-26 
1.395900e+00   4.155901e-26 
1.398700e+00   4.073867e-26 
1.401400e+00   3.996340e-26 
1.404100e+00   3.920317e-26 
1.406800e+00   3.845818e-26 
1.409500e+00   3.772710e-26 
1.412300e+00   3.698426e-26 
1.415000e+00   3.628212e-26 
1.417700e+00   3.559363e-26 
1.420400e+00   3.491860e-26 
1.423100e+00   3.425639e-26 
1.425900e+00   3.358361e-26 
1.428600e+00   3.294751e-26 
1.431300e+00   3.232364e-26 
1.434000e+00   3.171188e-26 
1.436700e+00   3.111217e-26 
1.439500e+00   3.050237e-26 
1.442200e+00   2.992581e-26 
1.444900e+00   2.936052e-26 
1.447600e+00   2.880611e-26 
1.450400e+00   2.824241e-26 
1.453100e+00   2.770946e-26 
1.455800e+00   1.589367e-25 
1.458500e+00   1.572188e-25 
1.461200e+00   1.550137e-25 
1.464000e+00   1.524624e-25 
1.466700e+00   1.498896e-25 
1.469400e+00   1.472768e-25 
1.472100e+00   1.446644e-25 
1.474800e+00   1.420730e-25 
1.477600e+00   1.394190e-25 
1.480300e+00   1.368990e-25 
1.483000e+00   1.344202e-25 
1.485700e+00   1.319832e-25 
1.488400e+00   1.295904e-25 
1.491200e+00   1.271536e-25 
1.493900e+00   1.248478e-25 
1.496600e+00   1.225829e-25 
1.523800e+00   1.019355e-25 
1.551000e+00   8.474264e-26 
1.578200e+00   7.042410e-26 
1.605500e+00   5.846564e-26 
1.632700e+00   4.855487e-26 
1.823100e+00   1.302402e-26 
2.040800e+00   2.656930e-27 
2.176900e+00   8.849506e-28 
2.340200e+00   1.877153e-28 
2.530600e+00   1.288137e-29 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_c4/data_c4_avDCS_GeSR_0_900GeV.txt <==
9.523900e-02   1.588668e-20 
9.796000e-02   1.392816e-20 
1.006800e-01   1.223493e-20 
1.034000e-01   1.076761e-20 
1.061200e-01   9.493630e-21 
1.088400e-01   8.385452e-21 
1.115700e-01   7.416399e-21 
1.142900e-01   6.573706e-21 
1.170100e-01   5.836714e-21 
1.197300e-01   5.191071e-21 
1.224500e-01   4.624499e-21 
1.251700e-01   4.126510e-21 
1.278900e-01   3.688102e-21 
1.306100e-01   3.301544e-21 
1.333300e-01   2.960186e-21 
1.360600e-01   2.657248e-21 
1.469400e-01   9.188119e-21 
1.496600e-01   8.649615e-21 
1.523800e-01   8.113945e-21 
1.551000e-01   7.601484e-21 
1.578200e-01   7.118980e-21 
1.605500e-01   6.666251e-21 
1.632700e-01   6.245859e-21 
1.659900e-01   5.854478e-21 
1.687100e-01   5.490201e-21 
1.714300e-01   5.151094e-21 
1.741500e-01   4.835272e-21 
1.768700e-01   4.540974e-21 
1.795900e-01   4.266564e-21 
1.823100e-01   4.010542e-21 
1.850400e-01   3.770673e-21 
1.877600e-01   3.547445e-21 
1.904800e-01   3.338794e-21 
1.933200e-01   3.135340e-21 
1.959200e-01   2.961052e-21 
1.986400e-01   2.790094e-21 
2.040800e-01   3.672266e-21 
2.068000e-01   3.501815e-21 
2.095300e-01   3.338582e-21 
2.122500e-01   3.184438e-21 
2.149700e-01   3.038612e-21 
2.176900e-01   2.900705e-21 
2.204100e-01   2.770236e-21 
2.231300e-01   2.646735e-21 
2.258500e-01   2.529749e-21 
2.285700e-01   2.418860e-21 
2.312900e-01   2.313680e-21 
2.340200e-01   2.213492e-21 
2.367400e-01   2.118700e-21 
2.394600e-01   2.028623e-21 
2.421800e-01   1.942980e-21 
2.449000e-01   1.861508e-21 
2.476200e-01   1.783967e-21 
2.503400e-01   1.710132e-21 
2.530600e-01   1.639796e-21 
2.557800e-01   1.572760e-21 
2.585100e-01   1.508619e-21 
2.612300e-01   1.447670e-21 
2.639500e-01   1.389514e-21 
2.666700e-01   1.334003e-21 
2.693900e-01   1.280998e-21 
2.721100e-01   1.230369e-21 
2.857200e-01   1.008684e-21 
2.993200e-01   8.310092e-22 
3.129300e-01   6.874883e-22 
3.265300e-01   5.710775e-22 
3.401400e-01   4.760501e-22 
3.537400e-01   3.982458e-22 
3.673500e-01   3.341873e-22 
3.809500e-01   2.813269e-22 
3.945600e-01   2.374882e-22 
4.081700e-01   2.010406e-22 
4.217700e-01   1.706630e-22 
4.353800e-01   1.452318e-22 
4.489800e-01   1.239117e-22 
4.625900e-01   1.059630e-22 
4.761900e-01   9.083478e-23 
4.898000e-01   7.803247e-23 
5.034000e-01   6.718767e-23 
5.170100e-01   5.796552e-23 
5.306100e-01   5.011678e-23 
5.578300e-01   3.767632e-23 
5.714300e-01   3.276280e-23 
5.850400e-01   2.853852e-23 
5.986400e-01   2.490508e-23 
6.122500e-01   2.176902e-23 
6.258500e-01   1.906116e-23 
6.394600e-01   1.671523e-23 
6.530600e-01   1.468220e-23 
6.666700e-01   1.291475e-23 
6.802800e-01   1.137674e-23 
6.938800e-01   1.003710e-23 
7.074900e-01   8.866595e-24 
7.210900e-01   7.843859e-24 
7.347000e-01   6.947527e-24 
7.483000e-01   6.161966e-24 
7.619100e-01   5.471463e-24 
7.755100e-01   4.864585e-24 
7.891200e-01   4.329679e-24 
8.027200e-01   3.858275e-24 
8.163300e-01   3.441673e-24 
8.299400e-01   3.073334e-24 
8.435400e-01   2.747494e-24 
8.571500e-01   2.458470e-24 
8.707500e-01   2.202192e-24 
8.843600e-01   1.974346e-24 
8.979600e-01   1.771856e-24 
9.115700e-01   1.591443e-24 
9.251700e-01   1.430763e-24 
9.387800e-01   1.287300e-24 
9.523900e-01   1.159186e-24 
9.659900e-01   1.044742e-24 
9.796000e-01   9.422615e-25 
9.932000e-01   8.505475e-25 
1.006800e+00   7.683269e-25 
1.020400e+00   6.945557e-25 
1.034000e+00   6.283075e-25 
1.047600e+00   5.687649e-25 
1.061200e+00   5.152066e-25 
1.074800e+00   4.669926e-25 
1.088400e+00   4.235543e-25 
1.102000e+00   3.843832e-25 
1.115700e+00   3.488016e-25 
1.129300e+00   3.169215e-25 
1.142900e+00   2.881158e-25 
1.156500e+00   2.620706e-25 
1.170100e+00   2.385060e-25 
1.183700e+00   2.171719e-25 
1.197300e+00   1.978440e-25 
1.210900e+00   1.803242e-25 
1.224500e+00   1.644330e-25 
1.227200e+00   1.614578e-25 
1.229900e+00   1.585390e-25 
1.232700e+00   1.555706e-25 
1.235400e+00   1.527639e-25 
1.238100e+00   1.500102e-25 
1.240800e+00   1.473092e-25 
1.243500e+00   1.446590e-25 
1.246300e+00   1.419637e-25 
1.249000e+00   1.394143e-25 
1.257200e+00   1.473671e-25 
1.259900e+00   1.447918e-25 
1.262600e+00   1.422092e-25 
1.265300e+00   1.396457e-25 
1.268000e+00   1.371157e-25 
1.270800e+00   1.345335e-25 
1.273500e+00   1.320875e-25 
1.276200e+00   1.296857e-25 
1.278900e+00   1.273288e-25 
1.281600e+00   1.250158e-25 
1.289800e+00   1.316016e-25 
1.292500e+00   1.293036e-25 
1.295200e+00   1.270043e-25 
1.298000e+00   1.246410e-25 
1.300700e+00   1.223933e-25 
1.303400e+00   1.201809e-25 
1.306100e+00   1.180071e-25 
1.308900e+00   1.157941e-25 
1.311600e+00   1.137004e-25 
1.314300e+00   1.116457e-25 
1.317000e+00   1.096294e-25 
1.319700e+00   1.076513e-25 
1.322500e+00   1.056395e-25 
1.352200e+00   8.657046e-26 
1.327900e+00   1.018696e-25 
1.330600e+00   1.000382e-25 
1.333300e+00   9.824103e-26 
1.336100e+00   9.641265e-26 
1.338800e+00   9.468397e-26 
1.341500e+00   9.298730e-26 
1.344200e+00   9.132259e-26 
1.346900e+00   8.968891e-26 
1.349700e+00   8.802702e-26 
1.352400e+00   8.645496e-26 
1.355100e+00   8.491224e-26 
1.357800e+00   8.339842e-26 
1.360600e+00   8.185813e-26 
1.363300e+00   8.040125e-26 
1.366000e+00   7.897103e-26 
1.368700e+00   7.756762e-26 
1.371400e+00   7.619034e-26 
1.374200e+00   7.478884e-26 
1.376900e+00   7.346278e-26 
1.379600e+00   7.216161e-26 
1.382300e+00   7.088418e-26 
1.385000e+00   6.963042e-26 
1.387800e+00   6.835469e-26 
1.390500e+00   6.714750e-26 
1.393200e+00   6.596274e-26 
1.395900e+00   6.479976e-26 
1.398700e+00   6.361608e-26 
1.401400e+00   6.249610e-26 
1.404100e+00   6.139660e-26 
1.406800e+00   6.031737e-26 
1.409500e+00   5.925781e-26 
1.412300e+00   5.817956e-26 
1.415000e+00   5.715922e-26 
1.417700e+00   5.615731e-26 
1.420400e+00   5.517386e-26 
1.423100e+00   5.420847e-26 
1.425900e+00   5.322547e-26 
1.428600e+00   5.229549e-26 
1.431300e+00   5.138236e-26 
1.434000e+00   5.048591e-26 
1.436700e+00   4.960533e-26 
1.439500e+00   4.870938e-26 
1.442200e+00   4.786130e-26 
1.444900e+00   4.702849e-26 
1.447600e+00   4.621090e-26 
1.450400e+00   4.537838e-26 
1.453100e+00   4.459054e-26 
1.455800e+00   2.559833e-25 
1.458500e+00   2.536041e-25 
1.461200e+00   2.504337e-25 
1.464000e+00   2.467071e-25 
1.466700e+00   2.429189e-25 
1.469400e+00   2.390576e-25 
1.472100e+00   2.351838e-25 
1.474800e+00   2.313322e-25 
1.477600e+00   2.273809e-25 
1.480300e+00   2.236226e-25 
1.483000e+00   2.199200e-25 
1.485700e+00   2.162760e-25 
1.488400e+00   2.126917e-25 
1.491200e+00   2.090378e-25 
1.493900e+00   2.055737e-25 
1.496600e+00   2.021691e-25 
1.523800e+00   1.709006e-25 
1.551000e+00   1.445040e-25 
1.578200e+00   1.222109e-25 
1.605500e+00   1.033216e-25 
1.632700e+00   8.743295e-26 
1.823100e+00   2.734905e-26 
2.040800e+00   7.181883e-27 
2.176900e+00   3.027106e-27 
2.340200e+00   1.011791e-27 
2.530600e+00   2.402946e-28 
2.829900e+00   8.927317e-30 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_c4/data_c4_avDCS_GeSR_10_00GeV.txt <==
9.523900e-02   1.782200e-20 
9.796000e-02   1.568210e-20 
1.006800e-01   1.382615e-20 
1.034000e-01   1.221270e-20 
1.061200e-01   1.080738e-20 
1.088400e-01   9.581035e-21 
1.115700e-01   8.505218e-21 
1.142900e-01   7.566675e-21 
1.170100e-01   6.743228e-21 
1.197300e-01   6.019518e-21 
1.224500e-01   5.382407e-21 
1.251700e-01   4.820612e-21 
1.278900e-01   4.324444e-21 
1.306100e-01   3.885556e-21 
1.333300e-01   3.496735e-21 
1.360600e-01   3.150568e-21 
1.469400e-01   1.093871e-20 
1.496600e-01   1.033500e-20 
1.523800e-01   9.730054e-21 
1.551000e-01   9.148513e-21 
1.578200e-01   8.598853e-21 
1.605500e-01   8.081332e-21 
1.632700e-01   7.599231e-21 
1.659900e-01   7.148992e-21 
1.687100e-01   6.728663e-21 
1.714300e-01   6.336175e-21 
1.741500e-01   5.969531e-21 
1.768700e-01   5.626833e-21 
1.795900e-01   5.306316e-21 
1.823100e-01   5.006355e-21 
1.850400e-01   4.724449e-21 
1.877600e-01   4.461286e-21 
1.904800e-01   4.214532e-21 
1.933200e-01   3.973157e-21 
1.959200e-01   3.765733e-21 
1.986400e-01   3.561636e-21 
2.040800e-01   4.704651e-21 
2.068000e-01   4.502540e-21 
2.095300e-01   4.308290e-21 
2.122500e-01   4.124297e-21 
2.149700e-01   3.949752e-21 
2.176900e-01   3.784226e-21 
2.204100e-01   3.627214e-21 
2.231300e-01   3.478184e-21 
2.258500e-01   3.336640e-21 
2.285700e-01   3.202108e-21 
2.312900e-01   3.074151e-21 
2.340200e-01   2.951930e-21 
2.367400e-01   2.835972e-21 
2.394600e-01   2.725470e-21 
2.421800e-01   2.620108e-21 
2.449000e-01   2.519597e-21 
2.476200e-01   2.423659e-21 
2.503400e-01   2.332043e-21 
2.530600e-01   2.244515e-21 
2.557800e-01   2.160852e-21 
2.585100e-01   2.080563e-21 
2.612300e-01   2.004041e-21 
2.639500e-01   1.930812e-21 
2.666700e-01   1.860703e-21 
2.693900e-01   1.793558e-21 
2.721100e-01   1.729227e-21 
2.857200e-01   1.445033e-21 
2.993200e-01   1.213698e-21 
3.129300e-01   1.023851e-21 
3.265300e-01   8.673643e-22 
3.401400e-01   7.375201e-22 
3.537400e-01   6.294361e-22 
3.673500e-01   5.389457e-22 
3.809500e-01   4.629980e-22 
3.945600e-01   3.989303e-22 
4.081700e-01   3.447368e-22 
4.217700e-01   2.987785e-22 
4.353800e-01   2.596235e-22 
4.489800e-01   2.262156e-22 
4.625900e-01   1.975874e-22 
4.761900e-01   1.730228e-22 
4.898000e-01   1.518586e-22 
5.034000e-01   1.336023e-22 
5.170100e-01   1.177939e-22 
5.306100e-01   1.040914e-22 
5.578300e-01   8.177947e-23 
5.714300e-01   7.271218e-23 
5.850400e-01   6.476882e-23 
5.986400e-01   5.780792e-23 
6.122500e-01   5.168533e-23 
6.258500e-01   4.629734e-23 
6.394600e-01   4.153970e-23 
6.530600e-01   3.733685e-23 
6.666700e-01   3.361060e-23 
6.802800e-01   3.030569e-23 
6.938800e-01   2.737028e-23 
7.074900e-01   2.475496e-23 
7.210900e-01   2.242426e-23 
7.347000e-01   2.034072e-23 
7.483000e-01   1.847803e-23 
7.619100e-01   1.680769e-23 
7.755100e-01   1.530871e-23 
7.891200e-01   1.396154e-23 
8.027200e-01   1.274989e-23 
8.163300e-01   1.165702e-23 
8.299400e-01   1.067071e-23 
8.435400e-01   9.779958e-24 
8.571500e-01   8.973309e-24 
8.707500e-01   8.242934e-24 
8.843600e-01   7.578853e-24 
8.979600e-01   6.977029e-24 
9.115700e-01   6.429308e-24 
9.251700e-01   5.930991e-24 
9.387800e-01   5.476424e-24 
9.523900e-01   5.061639e-24 
9.659900e-01   4.682985e-24 
9.796000e-01   4.336455e-24 
9.932000e-01   4.019448e-24 
1.006800e+00   3.728004e-24 
1.020400e+00   3.461538e-24 
1.034000e+00   3.216859e-24 
1.047600e+00   2.991969e-24 
1.061200e+00   2.785070e-24 
1.074800e+00   2.594551e-24 
1.088400e+00   2.418955e-24 
1.102000e+00   2.256973e-24 
1.115700e+00   2.106358e-24 
1.129300e+00   1.967345e-24 
1.142900e+00   1.839644e-24 
1.156500e+00   1.721446e-24 
1.170100e+00   1.611956e-24 
1.183700e+00   1.510453e-24 
1.197300e+00   1.416284e-24 
1.210900e+00   1.328850e-24 
1.224500e+00   1.247611e-24 
1.227200e+00   1.232176e-24 
1.229900e+00   1.216962e-24 
1.232700e+00   1.201414e-24 
1.235400e+00   1.186640e-24 
1.238100e+00   1.172074e-24 
1.240800e+00   1.157716e-24 
1.243500e+00   1.143562e-24 
1.246300e+00   1.129094e-24 
1.249000e+00   1.115345e-24 
1.257200e+00   1.205303e-24 
1.259900e+00   1.191254e-24 
1.262600e+00   1.176928e-24 
1.265300e+00   1.162553e-24 
1.268000e+00   1.148250e-24 
1.270800e+00   1.133557e-24 
1.273500e+00   1.118704e-24 
1.276200e+00   1.104888e-24 
1.278900e+00   1.091257e-24 
1.281600e+00   1.077815e-24 
1.289800e+00   1.157598e-24 
1.292500e+00   1.144201e-24 
1.295200e+00   1.130590e-24 
1.298000e+00   1.116454e-24 
1.300700e+00   1.102902e-24 
1.303400e+00   1.089480e-24 
1.306100e+00   1.076213e-24 
1.308900e+00   1.062632e-24 
1.311600e+00   1.049713e-24 
1.314300e+00   1.036971e-24 
1.317000e+00   1.024405e-24 
1.319700e+00   1.012012e-24 
1.322500e+00   9.993441e-25 
1.352200e+00   8.756886e-25 
1.327900e+00   9.754271e-25 
1.330600e+00   9.637175e-25 
1.333300e+00   9.521717e-25 
1.336100e+00   9.403660e-25 
1.338800e+00   9.291426e-25 
1.341500e+00   9.180747e-25 
1.344200e+00   9.071588e-25 
1.346900e+00   8.963937e-25 
1.349700e+00   8.853854e-25 
1.352400e+00   8.749184e-25 
1.355100e+00   8.645940e-25 
1.357800e+00   8.544105e-25 
1.360600e+00   8.439975e-25 
1.363300e+00   8.340942e-25 
1.366000e+00   8.243255e-25 
1.368700e+00   8.146895e-25 
1.371400e+00   8.051838e-25 
1.374200e+00   7.954607e-25 
1.376900e+00   7.862151e-25 
1.379600e+00   7.770927e-25 
1.382300e+00   7.680931e-25 
1.385000e+00   7.592142e-25 
1.387800e+00   7.501315e-25 
1.390500e+00   7.414932e-25 
1.393200e+00   7.329688e-25 
1.395900e+00   7.245594e-25 
1.398700e+00   7.159560e-25 
1.401400e+00   7.077723e-25 
1.404100e+00   6.996972e-25 
1.406800e+00   6.917278e-25 
1.409500e+00   6.838645e-25 
1.412300e+00   6.758194e-25 
1.415000e+00   6.681660e-25 
1.417700e+00   6.606129e-25 
1.420400e+00   6.531588e-25 
1.423100e+00   6.458025e-25 
1.425900e+00   6.382750e-25 
1.428600e+00   6.302474e-25 
1.431300e+00   6.231847e-25 
1.434000e+00   6.162143e-25 
1.436700e+00   6.093338e-25 
1.439500e+00   6.022932e-25 
1.442200e+00   5.955934e-25 
1.444900e+00   5.889799e-25 
1.447600e+00   5.824525e-25 
1.450400e+00   5.757716e-25 
1.453100e+00   5.694137e-25 
1.455800e+00   3.269964e-24 
1.458500e+00   3.260404e-24 
1.461200e+00   3.240394e-24 
1.464000e+00   3.213569e-24 
1.466700e+00   3.184707e-24 
1.469400e+00   3.154392e-24 
1.472100e+00   3.123430e-24 
1.474800e+00   3.092256e-24 
1.477600e+00   3.059967e-24 
1.480300e+00   3.029009e-24 
1.483000e+00   2.998306e-24 
1.485700e+00   2.967907e-24 
1.488400e+00   2.937827e-24 
1.491200e+00   2.906982e-24 
1.493900e+00   2.877584e-24 
1.496600e+00   2.848522e-24 
1.523800e+00   2.573464e-24 
1.551000e+00   2.327612e-24 
1.578200e+00   2.107593e-24 
1.605500e+00   1.905158e-24 
1.632700e+00   1.729248e-24 
1.823100e+00   9.068573e-25 
2.040800e+00   4.645675e-25 
2.176900e+00   3.139721e-25 
2.340200e+00   2.011346e-25 
2.530600e+00   1.257044e-25 
2.829900e+00   6.063150e-26 
3.047600e+00   3.699300e-26 
3.401400e+00   1.670983e-26 
3.700700e+00   9.047350e-27 
4.000000e+00   4.568369e-27 
4.299300e+00   2.522382e-27 
4.680300e+00   1.091527e-27 
5.006800e+00   5.041092e-28 


==> anc/Ge_c4/data_c4_avDCS_GeSR_1_000GeV.txt <==
9.523900e-02   1.609349e-20 
9.796000e-02   1.411532e-20 
1.006800e-01   1.240442e-20 
1.034000e-01   1.092128e-20 
1.061200e-01   9.633116e-21 
1.088400e-01   8.512195e-21 
1.115700e-01   7.531655e-21 
1.142900e-01   6.678659e-21 
1.170100e-01   5.932399e-21 
1.197300e-01   5.278393e-21 
1.224500e-01   4.704283e-21 
1.251700e-01   4.199480e-21 
1.278900e-01   3.754916e-21 
1.306100e-01   3.362791e-21 
1.333300e-01   3.016386e-21 
1.360600e-01   2.708860e-21 
1.469400e-01   9.373040e-21 
1.496600e-01   8.827390e-21 
1.523800e-01   8.284172e-21 
1.551000e-01   7.764211e-21 
1.578200e-01   7.274432e-21 
1.605500e-01   6.814700e-21 
1.632700e-01   6.387642e-21 
1.659900e-01   5.989912e-21 
1.687100e-01   5.619599e-21 
1.714300e-01   5.274743e-21 
1.741500e-01   4.953454e-21 
1.768700e-01   4.653960e-21 
1.795900e-01   4.374606e-21 
1.823100e-01   4.113872e-21 
1.850400e-01   3.869504e-21 
1.877600e-01   3.642006e-21 
1.904800e-01   3.429284e-21 
1.933200e-01   3.221786e-21 
1.959200e-01   3.043964e-21 
1.986400e-01   2.869476e-21 
2.040800e-01   3.779908e-21 
2.068000e-01   3.606037e-21 
2.095300e-01   3.439455e-21 
2.122500e-01   3.282086e-21 
2.149700e-01   3.133163e-21 
2.176900e-01   2.992277e-21 
2.204100e-01   2.858945e-21 
2.231300e-01   2.732694e-21 
2.258500e-01   2.613063e-21 
2.285700e-01   2.499627e-21 
2.312900e-01   2.391997e-21 
2.340200e-01   2.289441e-21 
2.367400e-01   2.192373e-21 
2.394600e-01   2.100105e-21 
2.421800e-01   2.012343e-21 
2.449000e-01   1.928832e-21 
2.476200e-01   1.849320e-21 
2.503400e-01   1.773583e-21 
2.530600e-01   1.701410e-21 
2.557800e-01   1.632600e-21 
2.585100e-01   1.566734e-21 
2.612300e-01   1.504125e-21 
2.639500e-01   1.444363e-21 
2.666700e-01   1.387299e-21 
2.693900e-01   1.332790e-21 
2.721100e-01   1.280706e-21 
2.857200e-01   1.052397e-21 
2.993200e-01   8.690699e-22 
3.129300e-01   7.206926e-22 
3.265300e-01   6.001055e-22 
3.401400e-01   5.014711e-22 
3.537400e-01   4.205476e-22 
3.673500e-01   3.537852e-22 
3.809500e-01   2.985769e-22 
3.945600e-01   2.526940e-22 
4.081700e-01   2.144646e-22 
4.217700e-01   1.825330e-22 
4.353800e-01   1.557421e-22 
4.489800e-01   1.332325e-22 
4.625900e-01   1.142398e-22 
4.761900e-01   9.819549e-23 
4.898000e-01   8.458681e-23 
5.034000e-01   7.303227e-23 
5.170100e-01   6.318397e-23 
5.306100e-01   5.478239e-23 
5.578300e-01   4.141954e-23 
5.714300e-01   3.612204e-23 
5.850400e-01   3.155674e-23 
5.986400e-01   2.762025e-23 
6.122500e-01   2.421416e-23 
6.258500e-01   2.126582e-23 
6.394600e-01   1.870508e-23 
6.530600e-01   1.648031e-23 
6.666700e-01   1.454115e-23 
6.802800e-01   1.284933e-23 
6.938800e-01   1.137185e-23 
7.074900e-01   1.007758e-23 
7.210900e-01   8.943658e-24 
7.347000e-01   7.947206e-24 
7.483000e-01   7.071516e-24 
7.619100e-01   6.299726e-24 
7.755100e-01   5.619526e-24 
7.891200e-01   5.018322e-24 
8.027200e-01   4.486986e-24 
8.163300e-01   4.016118e-24 
8.299400e-01   3.598606e-24 
8.435400e-01   3.228196e-24 
8.571500e-01   2.898693e-24 
8.707500e-01   2.605657e-24 
8.843600e-01   2.344364e-24 
8.979600e-01   2.111462e-24 
9.115700e-01   1.903321e-24 
9.251700e-01   1.717383e-24 
9.387800e-01   1.550866e-24 
9.523900e-01   1.401701e-24 
9.659900e-01   1.268008e-24 
9.796000e-01   1.147945e-24 
9.932000e-01   1.040151e-24 
1.006800e+00   9.432101e-25 
1.020400e+00   8.559494e-25 
1.034000e+00   7.773318e-25 
1.047600e+00   7.064397e-25 
1.061200e+00   6.424617e-25 
1.074800e+00   5.846751e-25 
1.088400e+00   5.324377e-25 
1.102000e+00   4.851815e-25 
1.115700e+00   4.420978e-25 
1.129300e+00   4.033613e-25 
1.142900e+00   3.682397e-25 
1.156500e+00   3.363714e-25 
1.170100e+00   3.074356e-25 
1.183700e+00   2.811447e-25 
1.197300e+00   2.572401e-25 
1.210900e+00   2.354920e-25 
1.224500e+00   2.156931e-25 
1.227200e+00   2.119776e-25 
1.229900e+00   2.083303e-25 
1.232700e+00   2.046185e-25 
1.235400e+00   2.011058e-25 
1.238100e+00   1.976570e-25 
1.240800e+00   1.942713e-25 
1.243500e+00   1.909475e-25 
1.246300e+00   1.875638e-25 
1.249000e+00   1.843616e-25 
1.257200e+00   1.954332e-25 
1.259900e+00   1.921923e-25 
1.262600e+00   1.889355e-25 
1.265300e+00   1.856982e-25 
1.268000e+00   1.824998e-25 
1.270800e+00   1.792329e-25 
1.273500e+00   1.761354e-25 
1.276200e+00   1.730915e-25 
1.278900e+00   1.701017e-25 
1.281600e+00   1.671660e-25 
1.289800e+00   1.764903e-25 
1.292500e+00   1.735701e-25 
1.295200e+00   1.706427e-25 
1.298000e+00   1.676290e-25 
1.300700e+00   1.647600e-25 
1.303400e+00   1.619334e-25 
1.306100e+00   1.591538e-25 
1.308900e+00   1.563217e-25 
1.311600e+00   1.536397e-25 
1.314300e+00   1.510058e-25 
1.317000e+00   1.484195e-25 
1.319700e+00   1.458794e-25 
1.322500e+00   1.432941e-25 
1.352200e+00   1.186769e-25 
1.327900e+00   1.384444e-25 
1.330600e+00   1.360848e-25 
1.333300e+00   1.337681e-25 
1.336100e+00   1.314099e-25 
1.338800e+00   1.291771e-25 
1.341500e+00   1.269848e-25 
1.344200e+00   1.248320e-25 
1.346900e+00   1.227177e-25 
1.349700e+00   1.205650e-25 
1.352400e+00   1.185270e-25 
1.355100e+00   1.165256e-25 
1.357800e+00   1.145597e-25 
1.360600e+00   1.125580e-25 
1.363300e+00   1.106629e-25 
1.366000e+00   1.088016e-25 
1.368700e+00   1.069731e-25 
1.371400e+00   1.051774e-25 
1.374200e+00   1.033485e-25 
1.376900e+00   1.016169e-25 
1.379600e+00   9.991595e-26 
1.382300e+00   9.824481e-26 
1.385000e+00   9.660327e-26 
1.387800e+00   9.493158e-26 
1.390500e+00   9.334849e-26 
1.393200e+00   9.179322e-26 
1.395900e+00   9.026526e-26 
1.398700e+00   8.870944e-26 
1.401400e+00   8.723573e-26 
1.404100e+00   8.578782e-26 
1.406800e+00   8.436520e-26 
1.409500e+00   8.296748e-26 
1.412300e+00   8.154396e-26 
1.415000e+00   8.019545e-26 
1.417700e+00   7.887057e-26 
1.420400e+00   7.756863e-26 
1.423100e+00   7.628958e-26 
1.425900e+00   7.498651e-26 
1.428600e+00   7.375215e-26 
1.431300e+00   7.253909e-26 
1.434000e+00   7.134732e-26 
1.436700e+00   7.017588e-26 
1.439500e+00   6.898289e-26 
1.442200e+00   6.785237e-26 
1.444900e+00   6.674156e-26 
1.447600e+00   6.564973e-26 
1.450400e+00   6.453762e-26 
1.453100e+00   6.348391e-26 
1.455800e+00   3.646861e-25 
1.458500e+00   3.616778e-25 
1.461200e+00   3.575324e-25 
1.464000e+00   3.525994e-25 
1.466700e+00   3.475540e-25 
1.469400e+00   3.423928e-25 
1.472100e+00   3.372047e-25 
1.474800e+00   3.320360e-25 
1.477600e+00   3.267265e-25 
1.480300e+00   3.216711e-25 
1.483000e+00   3.166864e-25 
1.485700e+00   3.117751e-25 
1.488400e+00   3.069384e-25 
1.491200e+00   3.020038e-25 
1.493900e+00   2.973231e-25 
1.496600e+00   2.927166e-25 
1.523800e+00   2.501370e-25 
1.551000e+00   2.139190e-25 
1.578200e+00   1.830327e-25 
1.605500e+00   1.566051e-25 
1.632700e+00   1.341538e-25 
1.823100e+00   4.619698e-26 
2.040800e+00   1.393815e-26 
2.176900e+00   6.586793e-27 
2.340200e+00   2.636372e-27 
2.530600e+00   8.583908e-28 
2.829900e+00   1.158657e-28 
3.047600e+00   1.653604e-29 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_c4/data_c4_avDCS_GeSR_1_300GeV.txt <==
9.523900e-02   1.652682e-20 
9.796000e-02   1.450778e-20 
1.006800e-01   1.276029e-20 
1.034000e-01   1.124428e-20 
1.061200e-01   9.926585e-21 
1.088400e-01   8.779093e-21 
1.115700e-01   7.774559e-21 
1.142900e-01   6.900039e-21 
1.170100e-01   6.134364e-21 
1.197300e-01   5.462837e-21 
1.224500e-01   4.872906e-21 
1.251700e-01   4.353803e-21 
1.278900e-01   3.896300e-21 
1.306100e-01   3.492456e-21 
1.333300e-01   3.135433e-21 
1.360600e-01   2.818240e-21 
1.469400e-01   9.762983e-21 
1.496600e-01   9.202445e-21 
1.523800e-01   8.643486e-21 
1.551000e-01   8.107861e-21 
1.578200e-01   7.602878e-21 
1.605500e-01   7.128490e-21 
1.632700e-01   6.687489e-21 
1.659900e-01   6.276487e-21 
1.687100e-01   5.893539e-21 
1.714300e-01   5.536665e-21 
1.741500e-01   5.203938e-21 
1.768700e-01   4.893553e-21 
1.795900e-01   4.603838e-21 
1.823100e-01   4.333233e-21 
1.850400e-01   4.079427e-21 
1.877600e-01   3.842974e-21 
1.904800e-01   3.621711e-21 
1.933200e-01   3.405717e-21 
1.959200e-01   3.220477e-21 
1.986400e-01   3.038576e-21 
2.040800e-01   4.008256e-21 
2.068000e-01   3.827225e-21 
2.095300e-01   3.653634e-21 
2.122500e-01   3.489524e-21 
2.149700e-01   3.334113e-21 
2.176900e-01   3.186991e-21 
2.204100e-01   3.047666e-21 
2.231300e-01   2.915650e-21 
2.258500e-01   2.790480e-21 
2.285700e-01   2.671717e-21 
2.312900e-01   2.558954e-21 
2.340200e-01   2.451434e-21 
2.367400e-01   2.349602e-21 
2.394600e-01   2.252735e-21 
2.421800e-01   2.160540e-21 
2.449000e-01   2.072746e-21 
2.476200e-01   1.989100e-21 
2.503400e-01   1.909368e-21 
2.530600e-01   1.833332e-21 
2.557800e-01   1.760789e-21 
2.585100e-01   1.691301e-21 
2.612300e-01   1.625200e-21 
2.639500e-01   1.562058e-21 
2.666700e-01   1.501723e-21 
2.693900e-01   1.444049e-21 
2.721100e-01   1.388899e-21 
2.857200e-01   1.146631e-21 
2.993200e-01   9.513506e-22 
3.129300e-01   7.926904e-22 
3.265300e-01   6.632392e-22 
3.401400e-01   5.569277e-22 
3.537400e-01   4.693542e-22 
3.673500e-01   3.968062e-22 
3.809500e-01   3.365642e-22 
3.945600e-01   2.862867e-22 
4.081700e-01   2.442182e-22 
4.217700e-01   2.089286e-22 
4.353800e-01   1.791916e-22 
4.489800e-01   1.540976e-22 
4.625900e-01   1.328307e-22 
4.761900e-01   1.147848e-22 
4.898000e-01   9.940997e-23 
5.034000e-01   8.629686e-23 
5.170100e-01   7.506886e-23 
5.306100e-01   6.544637e-23 
5.578300e-01   5.003719e-23 
5.714300e-01   4.388440e-23 
5.850400e-01   3.855675e-23 
5.986400e-01   3.394094e-23 
6.122500e-01   2.992783e-23 
6.258500e-01   2.643718e-23 
6.394600e-01   2.339070e-23 
6.530600e-01   2.073080e-23 
6.666700e-01   1.840082e-23 
6.802800e-01   1.635793e-23 
6.938800e-01   1.456488e-23 
7.074900e-01   1.298618e-23 
7.210900e-01   1.159593e-23 
7.347000e-01   1.036801e-23 
7.483000e-01   9.283303e-24 
7.619100e-01   8.322282e-24 
7.755100e-01   7.470823e-24 
7.891200e-01   6.714267e-24 
8.027200e-01   6.042087e-24 
8.163300e-01   5.443172e-24 
8.299400e-01   4.909238e-24 
8.435400e-01   4.432955e-24 
8.571500e-01   4.006942e-24 
8.707500e-01   3.625967e-24 
8.843600e-01   3.284372e-24 
8.979600e-01   2.978034e-24 
9.115700e-01   2.702839e-24 
9.251700e-01   2.455604e-24 
9.387800e-01   2.232907e-24 
9.523900e-01   2.032262e-24 
9.659900e-01   1.851421e-24 
9.796000e-01   1.688016e-24 
9.932000e-01   1.540444e-24 
1.006800e+00   1.406935e-24 
1.020400e+00   1.286034e-24 
1.034000e+00   1.176448e-24 
1.047600e+00   1.077028e-24 
1.061200e+00   9.867518e-25 
1.074800e+00   9.047046e-25 
1.088400e+00   8.300760e-25 
1.102000e+00   7.621362e-25 
1.115700e+00   6.998019e-25 
1.129300e+00   6.433989e-25 
1.142900e+00   5.919288e-25 
1.156500e+00   5.449239e-25 
1.170100e+00   5.019654e-25 
1.183700e+00   4.626764e-25 
1.197300e+00   4.267173e-25 
1.210900e+00   3.937828e-25 
1.224500e+00   3.635982e-25 
1.227200e+00   3.579106e-25 
1.229900e+00   3.523199e-25 
1.232700e+00   3.466222e-25 
1.235400e+00   3.412231e-25 
1.238100e+00   3.359152e-25 
1.240800e+00   3.306970e-25 
1.243500e+00   3.255669e-25 
1.246300e+00   3.203380e-25 
1.249000e+00   3.153821e-25 
1.257200e+00   3.360756e-25 
1.259900e+00   3.310440e-25 
1.262600e+00   3.259681e-25 
1.265300e+00   3.209101e-25 
1.268000e+00   3.159021e-25 
1.270800e+00   3.107785e-25 
1.273500e+00   3.059117e-25 
1.276200e+00   3.011230e-25 
1.278900e+00   2.964120e-25 
1.281600e+00   2.917799e-25 
1.289800e+00   3.097041e-25 
1.292500e+00   3.050888e-25 
1.295200e+00   3.004449e-25 
1.298000e+00   2.956523e-25 
1.300700e+00   2.910801e-25 
1.303400e+00   2.865676e-25 
1.306100e+00   2.821229e-25 
1.308900e+00   2.775869e-25 
1.311600e+00   2.732857e-25 
1.314300e+00   2.690548e-25 
1.317000e+00   2.648946e-25 
1.319700e+00   2.608037e-25 
1.322500e+00   2.566333e-25 
1.352200e+00   2.165906e-25 
1.327900e+00   2.487933e-25 
1.330600e+00   2.449707e-25 
1.333300e+00   2.412123e-25 
1.336100e+00   2.373805e-25 
1.338800e+00   2.337484e-25 
1.341500e+00   2.301761e-25 
1.344200e+00   2.266632e-25 
1.346900e+00   2.232079e-25 
1.349700e+00   2.196851e-25 
1.352400e+00   2.163449e-25 
1.355100e+00   2.130602e-25 
1.357800e+00   2.098292e-25 
1.360600e+00   2.065343e-25 
1.363300e+00   2.034105e-25 
1.366000e+00   2.003373e-25 
1.368700e+00   1.973147e-25 
1.371400e+00   1.943412e-25 
1.374200e+00   1.913090e-25 
1.376900e+00   1.884332e-25 
1.379600e+00   1.856043e-25 
1.382300e+00   1.828217e-25 
1.385000e+00   1.800837e-25 
1.387800e+00   1.772913e-25 
1.390500e+00   1.746430e-25 
1.393200e+00   1.720373e-25 
1.395900e+00   1.694737e-25 
1.398700e+00   1.668590e-25 
1.401400e+00   1.643789e-25 
1.404100e+00   1.619385e-25 
1.406800e+00   1.595374e-25 
1.409500e+00   1.571748e-25 
1.412300e+00   1.547647e-25 
1.415000e+00   1.524782e-25 
1.417700e+00   1.502286e-25 
1.420400e+00   1.480147e-25 
1.423100e+00   1.458361e-25 
1.425900e+00   1.436135e-25 
1.428600e+00   1.415047e-25 
1.431300e+00   1.394297e-25 
1.434000e+00   1.373872e-25 
1.436700e+00   1.353773e-25 
1.439500e+00   1.333264e-25 
1.442200e+00   1.313808e-25 
1.444900e+00   1.294656e-25 
1.447600e+00   1.275806e-25 
1.450400e+00   1.256570e-25 
1.453100e+00   1.237640e-25 
1.455800e+00   7.117744e-25 
1.458500e+00   7.071951e-25 
1.461200e+00   7.003731e-25 
1.464000e+00   6.920277e-25 
1.466700e+00   6.833811e-25 
1.469400e+00   6.744739e-25 
1.472100e+00   6.654802e-25 
1.474800e+00   6.564942e-25 
1.477600e+00   6.472403e-25 
1.480300e+00   6.384078e-25 
1.483000e+00   6.296823e-25 
1.485700e+00   6.210722e-25 
1.488400e+00   6.125809e-25 
1.491200e+00   6.039015e-25 
1.493900e+00   5.956540e-25 
1.496600e+00   5.875247e-25 
1.523800e+00   5.118586e-25 
1.551000e+00   4.463116e-25 
1.578200e+00   3.894747e-25 
1.605500e+00   3.400157e-25 
1.632700e+00   2.972749e-25 
1.823100e+00   1.194017e-25 
2.040800e+00   4.416021e-26 
2.176900e+00   2.424059e-26 
2.340200e+00   1.197516e-26 
2.530600e+00   5.269619e-27 
2.829900e+00   1.473560e-27 
3.047600e+00   5.559749e-28 
3.401400e+00   1.002882e-28 
3.700700e+00   1.707450e-29 
4.000000e+00   1.273419e-30 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_c4/data_c4_avDCS_GeSR_1_500GeV.txt <==
9.523900e-02   1.672160e-20 
9.796000e-02   1.468425e-20 
1.006800e-01   1.292034e-20 
1.034000e-01   1.138960e-20 
1.061200e-01   1.005864e-20 
1.088400e-01   8.899241e-21 
1.115700e-01   7.883946e-21 
1.142900e-01   6.999763e-21 
1.170100e-01   6.225380e-21 
1.197300e-01   5.545999e-21 
1.224500e-01   4.948963e-21 
1.251700e-01   4.423437e-21 
1.278900e-01   3.960122e-21 
1.306100e-01   3.551014e-21 
1.333300e-01   3.189217e-21 
1.360600e-01   2.867680e-21 
1.469400e-01   9.939044e-21 
1.496600e-01   9.371887e-21 
1.523800e-01   8.805910e-21 
1.551000e-01   8.263291e-21 
1.578200e-01   7.751510e-21 
1.605500e-01   7.270565e-21 
1.632700e-01   6.823323e-21 
1.659900e-01   6.406353e-21 
1.687100e-01   6.017727e-21 
1.714300e-01   5.655448e-21 
1.741500e-01   5.317579e-21 
1.768700e-01   5.002300e-21 
1.795900e-01   4.707917e-21 
1.823100e-01   4.432875e-21 
1.850400e-01   4.174820e-21 
1.877600e-01   3.934332e-21 
1.904800e-01   3.709222e-21 
1.933200e-01   3.489400e-21 
1.959200e-01   3.300819e-21 
1.986400e-01   3.115576e-21 
2.040800e-01   4.111754e-21 
2.068000e-01   3.927515e-21 
2.095300e-01   3.750782e-21 
2.122500e-01   3.583653e-21 
2.149700e-01   3.425336e-21 
2.176900e-01   3.275422e-21 
2.204100e-01   3.133420e-21 
2.231300e-01   2.998827e-21 
2.258500e-01   2.871177e-21 
2.285700e-01   2.750021e-21 
2.312900e-01   2.634960e-21 
2.340200e-01   2.525216e-21 
2.367400e-01   2.421248e-21 
2.394600e-01   2.322320e-21 
2.421800e-01   2.228136e-21 
2.449000e-01   2.138419e-21 
2.476200e-01   2.052918e-21 
2.503400e-01   1.971394e-21 
2.530600e-01   1.893625e-21 
2.557800e-01   1.819405e-21 
2.585100e-01   1.748290e-21 
2.612300e-01   1.680620e-21 
2.639500e-01   1.615961e-21 
2.666700e-01   1.554153e-21 
2.693900e-01   1.495055e-21 
2.721100e-01   1.438526e-21 
2.857200e-01   1.189968e-21 
2.993200e-01   9.892957e-22 
3.129300e-01   8.259817e-22 
3.265300e-01   6.925116e-22 
3.401400e-01   5.827143e-22 
3.537400e-01   4.921109e-22 
3.673500e-01   4.169232e-22 
3.809500e-01   3.543790e-22 
3.945600e-01   3.020875e-22 
4.081700e-01   2.582533e-22 
4.217700e-01   2.214169e-22 
4.353800e-01   1.903192e-22 
4.489800e-01   1.640284e-22 
4.625900e-01   1.417059e-22 
4.761900e-01   1.227289e-22 
4.898000e-01   1.065300e-22 
5.034000e-01   9.268806e-23 
5.170100e-01   8.081327e-23 
5.306100e-01   7.061694e-23 
5.578300e-01   5.424237e-23 
5.714300e-01   4.768448e-23 
5.850400e-01   4.199488e-23 
5.986400e-01   3.705560e-23 
6.122500e-01   3.275280e-23 
6.258500e-01   2.900253e-23 
6.394600e-01   2.572289e-23 
6.530600e-01   2.285363e-23 
6.666700e-01   2.033511e-23 
6.802800e-01   1.812230e-23 
6.938800e-01   1.617613e-23 
7.074900e-01   1.445905e-23 
7.210900e-01   1.294382e-23 
7.347000e-01   1.160258e-23 
7.483000e-01   1.041532e-23 
7.619100e-01   9.361189e-24 
7.755100e-01   8.425247e-24 
7.891200e-01   7.591789e-24 
8.027200e-01   6.849695e-24 
8.163300e-01   6.187049e-24 
8.299400e-01   5.594990e-24 
8.435400e-01   5.065699e-24 
8.571500e-01   4.591204e-24 
8.707500e-01   4.165932e-24 
8.843600e-01   3.783760e-24 
8.979600e-01   3.440406e-24 
9.115700e-01   3.131115e-24 
9.251700e-01   2.852608e-24 
9.387800e-01   2.601171e-24 
9.523900e-01   2.374095e-24 
9.659900e-01   2.168955e-24 
9.796000e-01   1.983163e-24 
9.932000e-01   1.814974e-24 
1.006800e+00   1.662451e-24 
1.020400e+00   1.523999e-24 
1.034000e+00   1.398205e-24 
1.047600e+00   1.283802e-24 
1.061200e+00   1.179668e-24 
1.074800e+00   1.084620e-24 
1.088400e+00   9.981154e-25 
1.102000e+00   9.191699e-25 
1.115700e+00   8.465570e-25 
1.129300e+00   7.806876e-25 
1.142900e+00   7.204259e-25 
1.156500e+00   6.652536e-25 
1.170100e+00   6.147014e-25 
1.183700e+00   5.683474e-25 
1.197300e+00   5.258137e-25 
1.210900e+00   4.867564e-25 
1.224500e+00   4.508663e-25 
1.227200e+00   4.440928e-25 
1.229900e+00   4.374311e-25 
1.232700e+00   4.306388e-25 
1.235400e+00   4.241982e-25 
1.238100e+00   4.178636e-25 
1.240800e+00   4.116327e-25 
1.243500e+00   4.055036e-25 
1.246300e+00   3.992535e-25 
1.249000e+00   3.933264e-25 
1.257200e+00   4.200403e-25 
1.259900e+00   4.140157e-25 
1.262600e+00   4.079282e-25 
1.265300e+00   4.018551e-25 
1.268000e+00   3.958365e-25 
1.270800e+00   3.896743e-25 
1.273500e+00   3.838184e-25 
1.276200e+00   3.780520e-25 
1.278900e+00   3.723768e-25 
1.281600e+00   3.667932e-25 
1.289800e+00   3.901465e-25 
1.292500e+00   3.845815e-25 
1.295200e+00   3.789732e-25 
1.298000e+00   3.731783e-25 
1.300700e+00   3.676446e-25 
1.303400e+00   3.621812e-25 
1.306100e+00   3.567956e-25 
1.308900e+00   3.512961e-25 
1.311600e+00   3.460779e-25 
1.314300e+00   3.409429e-25 
1.317000e+00   3.358898e-25 
1.319700e+00   3.309186e-25 
1.322500e+00   3.258481e-25 
1.352200e+00   2.770076e-25 
1.327900e+00   3.163082e-25 
1.330600e+00   3.116533e-25 
1.333300e+00   3.070737e-25 
1.336100e+00   3.024019e-25 
1.338800e+00   2.979709e-25 
1.341500e+00   2.936114e-25 
1.344200e+00   2.893209e-25 
1.346900e+00   2.850993e-25 
1.349700e+00   2.807932e-25 
1.352400e+00   2.767074e-25 
1.355100e+00   2.726864e-25 
1.357800e+00   2.687298e-25 
1.360600e+00   2.646927e-25 
1.363300e+00   2.608630e-25 
1.366000e+00   2.570934e-25 
1.368700e+00   2.533834e-25 
1.371400e+00   2.497318e-25 
1.374200e+00   2.460062e-25 
1.376900e+00   2.424706e-25 
1.379600e+00   2.389909e-25 
1.382300e+00   2.355658e-25 
1.385000e+00   2.321941e-25 
1.387800e+00   2.287534e-25 
1.390500e+00   2.254881e-25 
1.393200e+00   2.222740e-25 
1.395900e+00   2.191098e-25 
1.398700e+00   2.158804e-25 
1.401400e+00   2.128160e-25 
1.404100e+00   2.097987e-25 
1.406800e+00   2.068284e-25 
1.409500e+00   2.039040e-25 
1.412300e+00   2.009191e-25 
1.415000e+00   1.980858e-25 
1.417700e+00   1.952962e-25 
1.420400e+00   1.925498e-25 
1.423100e+00   1.898453e-25 
1.425900e+00   1.870846e-25 
1.428600e+00   1.844641e-25 
1.431300e+00   1.818837e-25 
1.434000e+00   1.793427e-25 
1.436700e+00   1.768407e-25 
1.439500e+00   1.742861e-25 
1.442200e+00   1.718607e-25 
1.444900e+00   1.694726e-25 
1.447600e+00   1.671206e-25 
1.450400e+00   1.647193e-25 
1.453100e+00   1.624392e-25 
1.455800e+00   9.345597e-25 
1.458500e+00   9.291946e-25 
1.461200e+00   9.208756e-25 
1.464000e+00   9.105618e-25 
1.466700e+00   8.998152e-25 
1.469400e+00   8.887119e-25 
1.472100e+00   8.774780e-25 
1.474800e+00   8.662389e-25 
1.477600e+00   8.546505e-25 
1.480300e+00   8.435848e-25 
1.483000e+00   8.326424e-25 
1.485700e+00   8.218377e-25 
1.488400e+00   8.111752e-25 
1.491200e+00   8.002681e-25 
1.493900e+00   7.898985e-25 
1.496600e+00   7.796728e-25 
1.523800e+00   6.841737e-25 
1.551000e+00   6.009264e-25 
1.578200e+00   5.282856e-25 
1.605500e+00   4.646710e-25 
1.632700e+00   4.087436e-25 
1.823100e+00   1.734460e-25 
2.040800e+00   6.897599e-26 
2.176900e+00   3.948101e-26 
2.340200e+00   2.073577e-26 
2.530600e+00   9.989892e-27 
2.829900e+00   3.196190e-27 
3.047600e+00   1.375027e-27 
3.401400e+00   3.379219e-28 
3.700700e+00   1.009713e-28 
4.000000e+00   2.337571e-29 
4.299300e+00   3.555109e-30 
4.680300e+00   7.113599e-33 
5.006800e+00   0.000000e+00 


==> anc/Ge_c4/data_c4_avDCS_GeSR_20_00GeV.txt <==
9.523900e-02   1.792104e-20 
9.796000e-02   1.577199e-20 
1.006800e-01   1.390782e-20 
1.034000e-01   1.228697e-20 
1.061200e-01   1.087500e-20 
1.088400e-01   9.642654e-21 
1.115700e-01   8.561410e-21 
1.142900e-01   7.617989e-21 
1.170100e-01   6.790133e-21 
1.197300e-01   6.062442e-21 
1.224500e-01   5.421725e-21 
1.251700e-01   4.856667e-21 
1.278900e-01   4.357543e-21 
1.306100e-01   3.915965e-21 
1.333300e-01   3.524710e-21 
1.360600e-01   3.176322e-21 
1.469400e-01   1.102904e-20 
1.496600e-01   1.042210e-20 
1.523800e-01   9.813709e-21 
1.551000e-01   9.228712e-21 
1.578200e-01   8.675683e-21 
1.605500e-01   8.154910e-21 
1.632700e-01   7.669703e-21 
1.659900e-01   7.216501e-21 
1.687100e-01   6.793344e-21 
1.714300e-01   6.398165e-21 
1.741500e-01   6.028951e-21 
1.768700e-01   5.683802e-21 
1.795900e-01   5.360946e-21 
1.823100e-01   5.058755e-21 
1.850400e-01   4.774713e-21 
1.877600e-01   4.509517e-21 
1.904800e-01   4.260826e-21 
1.933200e-01   4.017517e-21 
1.959200e-01   3.808397e-21 
1.986400e-01   3.602605e-21 
2.040800e-01   4.758528e-21 
2.068000e-01   4.554831e-21 
2.095300e-01   4.359023e-21 
2.122500e-01   4.173530e-21 
2.149700e-01   3.997538e-21 
2.176900e-01   3.830624e-21 
2.204100e-01   3.672276e-21 
2.231300e-01   3.521960e-21 
2.258500e-01   3.379178e-21 
2.285700e-01   3.243453e-21 
2.312900e-01   3.114348e-21 
2.340200e-01   2.991012e-21 
2.367400e-01   2.873986e-21 
2.394600e-01   2.762450e-21 
2.421800e-01   2.656090e-21 
2.449000e-01   2.554615e-21 
2.476200e-01   2.457744e-21 
2.503400e-01   2.365228e-21 
2.530600e-01   2.276825e-21 
2.557800e-01   2.192318e-21 
2.585100e-01   2.111206e-21 
2.612300e-01   2.033892e-21 
2.639500e-01   1.959894e-21 
2.666700e-01   1.889041e-21 
2.693900e-01   1.821174e-21 
2.721100e-01   1.756143e-21 
2.857200e-01   1.468745e-21 
2.993200e-01   1.234644e-21 
3.129300e-01   1.042395e-21 
3.265300e-01   8.838199e-22 
3.401400e-01   7.521497e-22 
3.537400e-01   6.424674e-22 
3.673500e-01   5.505737e-22 
3.809500e-01   4.733923e-22 
3.945600e-01   4.082364e-22 
4.081700e-01   3.530828e-22 
4.217700e-01   3.062759e-22 
4.353800e-01   2.663684e-22 
4.489800e-01   2.322934e-22 
4.625900e-01   2.030720e-22 
4.761900e-01   1.779800e-22 
4.898000e-01   1.563452e-22 
5.034000e-01   1.376692e-22 
5.170100e-01   1.214855e-22 
5.306100e-01   1.074471e-22 
5.578300e-01   8.456356e-23 
5.714300e-01   7.525330e-23 
5.850400e-01   6.709104e-23 
5.986400e-01   5.993298e-23 
6.122500e-01   5.363232e-23 
6.258500e-01   4.808349e-23 
6.394600e-01   4.318020e-23 
6.530600e-01   3.884542e-23 
6.666700e-01   3.499933e-23 
6.802800e-01   3.158565e-23 
6.938800e-01   2.855135e-23 
7.074900e-01   2.584590e-23 
7.210900e-01   2.343310e-23 
7.347000e-01   2.127455e-23 
7.483000e-01   1.934338e-23 
7.619100e-01   1.761035e-23 
7.755100e-01   1.605393e-23 
7.891200e-01   1.465412e-23 
8.027200e-01   1.339417e-23 
8.163300e-01   1.225691e-23 
8.299400e-01   1.122976e-23 
8.435400e-01   1.030145e-23 
8.571500e-01   9.460152e-24 
8.707500e-01   8.697839e-24 
8.843600e-01   8.004200e-24 
8.979600e-01   7.375132e-24 
9.115700e-01   6.802191e-24 
9.251700e-01   6.280533e-24 
9.387800e-01   5.804328e-24 
9.523900e-01   5.369478e-24 
9.659900e-01   4.972205e-24 
9.796000e-01   4.608371e-24 
9.932000e-01   4.275281e-24 
1.006800e+00   3.968818e-24 
1.020400e+00   3.688421e-24 
1.034000e+00   3.430758e-24 
1.047600e+00   3.193756e-24 
1.061200e+00   2.975556e-24 
1.074800e+00   2.774479e-24 
1.088400e+00   2.589015e-24 
1.102000e+00   2.417802e-24 
1.115700e+00   2.258485e-24 
1.129300e+00   2.111322e-24 
1.142900e+00   1.976041e-24 
1.156500e+00   1.850735e-24 
1.170100e+00   1.734575e-24 
1.183700e+00   1.626808e-24 
1.197300e+00   1.526752e-24 
1.210900e+00   1.433784e-24 
1.224500e+00   1.347338e-24 
1.227200e+00   1.330906e-24 
1.229900e+00   1.314708e-24 
1.232700e+00   1.298150e-24 
1.235400e+00   1.282414e-24 
1.238100e+00   1.266900e-24 
1.240800e+00   1.251603e-24 
1.243500e+00   1.236522e-24 
1.246300e+00   1.221104e-24 
1.249000e+00   1.206449e-24 
1.257200e+00   1.305214e-24 
1.259900e+00   1.290234e-24 
1.262600e+00   1.274948e-24 
1.265300e+00   1.259600e-24 
1.268000e+00   1.244324e-24 
1.270800e+00   1.228628e-24 
1.273500e+00   1.212751e-24 
1.276200e+00   1.197986e-24 
1.278900e+00   1.183417e-24 
1.281600e+00   1.169048e-24 
1.289800e+00   1.256501e-24 
1.292500e+00   1.242182e-24 
1.295200e+00   1.227623e-24 
1.298000e+00   1.212497e-24 
1.300700e+00   1.197993e-24 
1.303400e+00   1.183623e-24 
1.306100e+00   1.169418e-24 
1.308900e+00   1.154873e-24 
1.311600e+00   1.141036e-24 
1.314300e+00   1.127385e-24 
1.317000e+00   1.113921e-24 
1.319700e+00   1.100642e-24 
1.322500e+00   1.087065e-24 
1.352200e+00   9.544202e-25 
1.327900e+00   1.061426e-24 
1.330600e+00   1.048870e-24 
1.333300e+00   1.036488e-24 
1.336100e+00   1.023826e-24 
1.338800e+00   1.011787e-24 
1.341500e+00   9.999122e-25 
1.344200e+00   9.881987e-25 
1.346900e+00   9.766448e-25 
1.349700e+00   9.648294e-25 
1.352400e+00   9.535931e-25 
1.355100e+00   9.425080e-25 
1.357800e+00   9.315733e-25 
1.360600e+00   9.203892e-25 
1.363300e+00   9.097519e-25 
1.366000e+00   8.992571e-25 
1.368700e+00   8.889031e-25 
1.371400e+00   8.786875e-25 
1.374200e+00   8.682378e-25 
1.376900e+00   8.582988e-25 
1.379600e+00   8.484909e-25 
1.382300e+00   8.388139e-25 
1.385000e+00   8.292651e-25 
1.387800e+00   8.194963e-25 
1.390500e+00   8.102032e-25 
1.393200e+00   8.010321e-25 
1.395900e+00   7.919830e-25 
1.398700e+00   7.827233e-25 
1.401400e+00   7.739144e-25 
1.404100e+00   7.652206e-25 
1.406800e+00   7.566403e-25 
1.409500e+00   7.481730e-25 
1.412300e+00   7.395077e-25 
1.415000e+00   7.312636e-25 
1.417700e+00   7.231263e-25 
1.420400e+00   7.150942e-25 
1.423100e+00   7.071665e-25 
1.425900e+00   6.990531e-25 
1.428600e+00   6.903927e-25 
1.431300e+00   6.827777e-25 
1.434000e+00   6.752606e-25 
1.436700e+00   6.678407e-25 
1.439500e+00   6.602462e-25 
1.442200e+00   6.530184e-25 
1.444900e+00   6.458831e-25 
1.447600e+00   6.388385e-25 
1.450400e+00   6.316282e-25 
1.453100e+00   6.247656e-25 
1.455800e+00   3.585897e-24 
1.458500e+00   3.576043e-24 
1.461200e+00   3.554728e-24 
1.464000e+00   3.525955e-24 
1.466700e+00   3.494915e-24 
1.469400e+00   3.462269e-24 
1.472100e+00   3.428902e-24 
1.474800e+00   3.395292e-24 
1.477600e+00   3.360463e-24 
1.480300e+00   3.327065e-24 
1.483000e+00   3.293937e-24 
1.485700e+00   3.261125e-24 
1.488400e+00   3.228657e-24 
1.491200e+00   3.195358e-24 
1.493900e+00   3.163614e-24 
1.496600e+00   3.132227e-24 
1.523800e+00   2.834930e-24 
1.551000e+00   2.568772e-24 
1.578200e+00   2.330204e-24 
1.605500e+00   2.110302e-24 
1.632700e+00   1.918956e-24 
1.823100e+00   1.019438e-24 
2.040800e+00   5.301226e-25 
2.176900e+00   3.617144e-25 
2.340200e+00   2.344272e-25 
2.530600e+00   1.484947e-25 
2.829900e+00   7.324193e-26 
3.047600e+00   4.543564e-26 
3.401400e+00   2.111927e-26 
3.700700e+00   1.172030e-26 
4.000000e+00   6.086231e-27 
4.299300e+00   3.454656e-27 
4.680300e+00   1.557384e-27 
5.006800e+00   7.497782e-28 


==> anc/Ge_c4/data_c4_avDCS_GeSR_2_000GeV.txt <==
9.523900e-02   1.704100e-20 
9.796000e-02   1.497373e-20 
1.006800e-01   1.318298e-20 
1.034000e-01   1.162812e-20 
1.061200e-01   1.027550e-20 
1.088400e-01   9.096611e-21 
1.115700e-01   8.063704e-21 
1.142900e-01   7.163707e-21 
1.170100e-01   6.375060e-21 
1.197300e-01   5.682794e-21 
1.224500e-01   5.074120e-21 
1.251700e-01   4.538066e-21 
1.278900e-01   4.065218e-21 
1.306100e-01   3.647473e-21 
1.333300e-01   3.277843e-21 
1.360600e-01   2.949170e-21 
1.469400e-01   1.022839e-20 
1.496600e-01   9.650475e-21 
1.523800e-01   9.073062e-21 
1.551000e-01   8.519046e-21 
1.578200e-01   7.996180e-21 
1.605500e-01   7.504538e-21 
1.632700e-01   7.047106e-21 
1.659900e-01   6.620419e-21 
1.687100e-01   6.222534e-21 
1.714300e-01   5.851440e-21 
1.741500e-01   5.505175e-21 
1.768700e-01   5.181903e-21 
1.795900e-01   4.879904e-21 
1.823100e-01   4.597602e-21 
1.850400e-01   4.332603e-21 
1.877600e-01   4.085516e-21 
1.904800e-01   3.854112e-21 
1.933200e-01   3.628023e-21 
1.959200e-01   3.433967e-21 
1.986400e-01   3.243248e-21 
2.040800e-01   4.282604e-21 
2.068000e-01   4.093138e-21 
2.095300e-01   3.911284e-21 
2.122500e-01   3.739222e-21 
2.149700e-01   3.576164e-21 
2.176900e-01   3.421684e-21 
2.204100e-01   3.275293e-21 
2.231300e-01   3.136480e-21 
2.258500e-01   3.004768e-21 
2.285700e-01   2.879707e-21 
2.312900e-01   2.760879e-21 
2.340200e-01   2.647492e-21 
2.367400e-01   2.540026e-21 
2.394600e-01   2.437719e-21 
2.421800e-01   2.340273e-21 
2.449000e-01   2.247411e-21 
2.476200e-01   2.158866e-21 
2.503400e-01   2.074401e-21 
2.530600e-01   1.993789e-21 
2.557800e-01   1.916820e-21 
2.585100e-01   1.843034e-21 
2.612300e-01   1.772787e-21 
2.639500e-01   1.705635e-21 
2.666700e-01   1.641416e-21 
2.693900e-01   1.579978e-21 
2.721100e-01   1.521182e-21 
2.857200e-01   1.262282e-21 
2.993200e-01   1.052731e-21 
3.129300e-01   8.817535e-22 
3.265300e-01   7.416490e-22 
3.401400e-01   6.260875e-22 
3.537400e-01   5.304710e-22 
3.673500e-01   4.509049e-22 
3.809500e-01   3.845346e-22 
3.945600e-01   3.288916e-22 
4.081700e-01   2.821174e-22 
4.217700e-01   2.426979e-22 
4.353800e-01   2.093250e-22 
4.489800e-01   1.810292e-22 
4.625900e-01   1.569347e-22 
4.761900e-01   1.363919e-22 
4.898000e-01   1.188050e-22 
5.034000e-01   1.037321e-22 
5.170100e-01   9.076344e-23 
5.306100e-01   7.959446e-23 
5.578300e-01   6.157923e-23 
5.714300e-01   5.433052e-23 
5.850400e-01   4.802255e-23 
5.986400e-01   4.252985e-23 
6.122500e-01   3.773011e-23 
6.258500e-01   3.353392e-23 
6.394600e-01   2.985277e-23 
6.530600e-01   2.662230e-23 
6.666700e-01   2.377787e-23 
6.802800e-01   2.127084e-23 
6.938800e-01   1.905887e-23 
7.074900e-01   1.710110e-23 
7.210900e-01   1.536799e-23 
7.347000e-01   1.382898e-23 
7.483000e-01   1.246219e-23 
7.619100e-01   1.124477e-23 
7.755100e-01   1.016033e-23 
7.891200e-01   9.191501e-24 
8.027200e-01   8.325989e-24 
8.163300e-01   7.550603e-24 
8.299400e-01   6.855094e-24 
8.435400e-01   6.231626e-24 
8.571500e-01   5.670847e-24 
8.707500e-01   5.166556e-24 
8.843600e-01   4.711823e-24 
8.979600e-01   4.301898e-24 
9.115700e-01   3.931379e-24 
9.251700e-01   3.596586e-24 
9.387800e-01   3.293297e-24 
9.523900e-01   3.018444e-24 
9.659900e-01   2.769277e-24 
9.796000e-01   2.542824e-24 
9.932000e-01   2.337099e-24 
1.006800e+00   2.149877e-24 
1.020400e+00   1.979326e-24 
1.034000e+00   1.823812e-24 
1.047600e+00   1.681876e-24 
1.061200e+00   1.552213e-24 
1.074800e+00   1.433654e-24 
1.088400e+00   1.325153e-24 
1.102000e+00   1.225771e-24 
1.115700e+00   1.134022e-24 
1.129300e+00   1.050485e-24 
1.142900e+00   9.737755e-25 
1.156500e+00   9.032822e-25 
1.170100e+00   8.384501e-25 
1.183700e+00   7.787781e-25 
1.197300e+00   7.238158e-25 
1.210900e+00   6.731525e-25 
1.224500e+00   6.264193e-25 
1.227200e+00   6.175792e-25 
1.229900e+00   6.088781e-25 
1.232700e+00   5.999993e-25 
1.235400e+00   5.915739e-25 
1.238100e+00   5.832806e-25 
1.240800e+00   5.751171e-25 
1.243500e+00   5.670806e-25 
1.246300e+00   5.588793e-25 
1.249000e+00   5.510958e-25 
1.257200e+00   5.905296e-25 
1.259900e+00   5.826043e-25 
1.262600e+00   5.745746e-25 
1.265300e+00   5.665503e-25 
1.268000e+00   5.585877e-25 
1.270800e+00   5.504265e-25 
1.273500e+00   5.426634e-25 
1.276200e+00   5.350124e-25 
1.278900e+00   5.274759e-25 
1.281600e+00   5.200550e-25 
1.289800e+00   5.549179e-25 
1.292500e+00   5.475201e-25 
1.295200e+00   5.400453e-25 
1.298000e+00   5.323097e-25 
1.300700e+00   5.249134e-25 
1.303400e+00   5.176027e-25 
1.306100e+00   5.103894e-25 
1.308900e+00   5.030183e-25 
1.311600e+00   4.960173e-25 
1.314300e+00   4.891226e-25 
1.317000e+00   4.823328e-25 
1.319700e+00   4.756478e-25 
1.322500e+00   4.688231e-25 
1.352200e+00   4.027831e-25 
1.327900e+00   4.559681e-25 
1.330600e+00   4.496879e-25 
1.333300e+00   4.435045e-25 
1.336100e+00   4.371918e-25 
1.338800e+00   4.311997e-25 
1.341500e+00   4.252990e-25 
1.344200e+00   4.194877e-25 
1.346900e+00   4.137651e-25 
1.349700e+00   4.079219e-25 
1.352400e+00   4.023748e-25 
1.355100e+00   3.969111e-25 
1.357800e+00   3.915304e-25 
1.360600e+00   3.860356e-25 
1.363300e+00   3.808185e-25 
1.366000e+00   3.756796e-25 
1.368700e+00   3.706176e-25 
1.371400e+00   3.656317e-25 
1.374200e+00   3.605397e-25 
1.376900e+00   3.557048e-25 
1.379600e+00   3.506497e-25 
1.382300e+00   3.459586e-25 
1.385000e+00   3.413379e-25 
1.387800e+00   3.366181e-25 
1.390500e+00   3.321358e-25 
1.393200e+00   3.277198e-25 
1.395900e+00   3.233689e-25 
1.398700e+00   3.189246e-25 
1.401400e+00   3.147035e-25 
1.404100e+00   3.105444e-25 
1.406800e+00   3.064467e-25 
1.409500e+00   3.024092e-25 
1.412300e+00   2.982843e-25 
1.415000e+00   2.943662e-25 
1.417700e+00   2.905056e-25 
1.420400e+00   2.867009e-25 
1.423100e+00   2.829521e-25 
1.425900e+00   2.791213e-25 
1.428600e+00   2.754827e-25 
1.431300e+00   2.718964e-25 
1.434000e+00   2.683622e-25 
1.436700e+00   2.648794e-25 
1.439500e+00   2.613203e-25 
1.442200e+00   2.579389e-25 
1.444900e+00   2.546061e-25 
1.447600e+00   2.513214e-25 
1.450400e+00   2.479644e-25 
1.453100e+00   2.447749e-25 
1.455800e+00   1.408486e-24 
1.458500e+00   1.401790e-24 
1.461200e+00   1.390622e-24 
1.464000e+00   1.376467e-24 
1.466700e+00   1.361579e-24 
1.469400e+00   1.346119e-24 
1.472100e+00   1.330433e-24 
1.474800e+00   1.314706e-24 
1.477600e+00   1.298467e-24 
1.480300e+00   1.282939e-24 
1.483000e+00   1.267569e-24 
1.485700e+00   1.252377e-24 
1.488400e+00   1.237372e-24 
1.491200e+00   1.222011e-24 
1.493900e+00   1.207393e-24 
1.496600e+00   1.192965e-24 
1.523800e+00   1.057578e-24 
1.551000e+00   9.385125e-25 
1.578200e+00   8.336802e-25 
1.605500e+00   7.410497e-25 
1.632700e+00   6.597669e-25 
1.823100e+00   3.025590e-25 
2.040800e+00   1.315877e-25 
2.176900e+00   8.065029e-26 
2.340200e+00   4.590520e-26 
2.530600e+00   2.407194e-26 
2.829900e+00   9.063250e-27 
3.047600e+00   4.644040e-27 
3.401400e+00   1.530293e-27 
3.700700e+00   5.816145e-28 
4.000000e+00   2.108795e-28 
4.299300e+00   7.035367e-29 
4.680300e+00   1.515436e-29 
5.006800e+00   1.843643e-30 


==> anc/Ge_c4/data_c4_avDCS_GeSR_2_500GeV.txt <==
9.523900e-02   1.723434e-20 
9.796000e-02   1.514902e-20 
1.006800e-01   1.334207e-20 
1.034000e-01   1.177267e-20 
1.061200e-01   1.040697e-20 
1.088400e-01   9.216294e-21 
1.115700e-01   8.172747e-21 
1.142900e-01   7.263193e-21 
1.170100e-01   6.465917e-21 
1.197300e-01   5.765860e-21 
1.224500e-01   5.150143e-21 
1.251700e-01   4.607721e-21 
1.278900e-01   4.129100e-21 
1.306100e-01   3.706122e-21 
1.333300e-01   3.331746e-21 
1.360600e-01   2.998750e-21 
1.469400e-01   1.040389e-20 
1.496600e-01   9.819522e-21 
1.523800e-01   9.235241e-21 
1.551000e-01   8.674361e-21 
1.578200e-01   8.144823e-21 
1.605500e-01   7.646737e-21 
1.632700e-01   7.183166e-21 
1.659900e-01   6.750620e-21 
1.687100e-01   6.347155e-21 
1.714300e-01   5.970740e-21 
1.741500e-01   5.619409e-21 
1.768700e-01   5.291314e-21 
1.795900e-01   4.984714e-21 
1.823100e-01   4.698028e-21 
1.850400e-01   4.428834e-21 
1.877600e-01   4.177760e-21 
1.904800e-01   3.942548e-21 
1.933200e-01   3.712672e-21 
1.959200e-01   3.515302e-21 
1.986400e-01   3.321270e-21 
2.040800e-01   4.386566e-21 
2.068000e-01   4.193952e-21 
2.095300e-01   4.009010e-21 
2.122500e-01   3.833980e-21 
2.149700e-01   3.668061e-21 
2.176900e-01   3.510835e-21 
2.204100e-01   3.361798e-21 
2.231300e-01   3.220443e-21 
2.258500e-01   3.086287e-21 
2.285700e-01   2.958869e-21 
2.312900e-01   2.837771e-21 
2.340200e-01   2.722188e-21 
2.367400e-01   2.612609e-21 
2.394600e-01   2.508267e-21 
2.421800e-01   2.408854e-21 
2.449000e-01   2.314091e-21 
2.476200e-01   2.223711e-21 
2.503400e-01   2.137469e-21 
2.530600e-01   2.055141e-21 
2.557800e-01   1.976511e-21 
2.585100e-01   1.901110e-21 
2.612300e-01   1.829307e-21 
2.639500e-01   1.760647e-21 
2.666700e-01   1.694968e-21 
2.693900e-01   1.632116e-21 
2.721100e-01   1.571949e-21 
2.857200e-01   1.306786e-21 
2.993200e-01   1.091848e-21 
3.129300e-01   9.162129e-22 
3.265300e-01   7.720710e-22 
3.401400e-01   6.529958e-22 
3.537400e-01   5.543171e-22 
3.673500e-01   4.720726e-22 
3.809500e-01   4.033585e-22 
3.945600e-01   3.456569e-22 
4.081700e-01   2.970727e-22 
4.217700e-01   2.560615e-22 
4.353800e-01   2.212833e-22 
4.489800e-01   1.917476e-22 
4.625900e-01   1.665558e-22 
4.761900e-01   1.450412e-22 
4.898000e-01   1.265918e-22 
5.034000e-01   1.107526e-22 
5.170100e-01   9.710181e-23 
5.306100e-01   8.532551e-23 
5.578300e-01   6.628330e-23 
5.714300e-01   5.860128e-23 
5.850400e-01   5.190384e-23 
5.986400e-01   4.606264e-23 
6.122500e-01   4.094948e-23 
6.258500e-01   3.647143e-23 
6.394600e-01   3.253618e-23 
6.530600e-01   2.907659e-23 
6.666700e-01   2.602508e-23 
6.802800e-01   2.333072e-23 
6.938800e-01   2.094924e-23 
7.074900e-01   1.883770e-23 
7.210900e-01   1.696508e-23 
7.347000e-01   1.529923e-23 
7.483000e-01   1.381710e-23 
7.619100e-01   1.249456e-23 
7.755100e-01   1.131435e-23 
7.891200e-01   1.025804e-23 
8.027200e-01   9.312641e-24 
8.163300e-01   8.464140e-24 
8.299400e-01   7.702120e-24 
8.435400e-01   7.017322e-24 
8.571500e-01   6.400236e-24 
8.707500e-01   5.844271e-24 
8.843600e-01   5.342000e-24 
8.979600e-01   4.888382e-24 
9.115700e-01   4.477597e-24 
9.251700e-01   4.105705e-24 
9.387800e-01   3.768172e-24 
9.523900e-01   3.461707e-24 
9.659900e-01   3.183341e-24 
9.796000e-01   2.929867e-24 
9.932000e-01   2.699156e-24 
1.006800e+00   2.488265e-24 
1.020400e+00   2.296267e-24 
1.034000e+00   2.120854e-24 
1.047600e+00   1.960444e-24 
1.061200e+00   1.813616e-24 
1.074800e+00   1.679099e-24 
1.088400e+00   1.555747e-24 
1.102000e+00   1.442540e-24 
1.115700e+00   1.337819e-24 
1.129300e+00   1.242279e-24 
1.142900e+00   1.154372e-24 
1.156500e+00   1.073427e-24 
1.170100e+00   9.988302e-25 
1.183700e+00   9.300330e-25 
1.197300e+00   8.665343e-25 
1.210900e+00   8.078849e-25 
1.224500e+00   7.536735e-25 
1.227200e+00   7.434055e-25 
1.229900e+00   7.332955e-25 
1.232700e+00   7.229747e-25 
1.235400e+00   7.131766e-25 
1.238100e+00   7.035281e-25 
1.240800e+00   6.940272e-25 
1.243500e+00   6.846701e-25 
1.246300e+00   6.751164e-25 
1.249000e+00   6.660460e-25 
1.257200e+00   7.151782e-25 
1.259900e+00   7.059338e-25 
1.262600e+00   6.965525e-25 
1.265300e+00   6.871680e-25 
1.268000e+00   6.778492e-25 
1.270800e+00   6.682920e-25 
1.273500e+00   6.591964e-25 
1.276200e+00   6.502276e-25 
1.278900e+00   6.413904e-25 
1.281600e+00   6.326839e-25 
1.289800e+00   6.762779e-25 
1.292500e+00   6.675981e-25 
1.295200e+00   6.588167e-25 
1.298000e+00   6.497188e-25 
1.300700e+00   6.410140e-25 
1.303400e+00   6.324055e-25 
1.306100e+00   6.239068e-25 
1.308900e+00   6.152185e-25 
1.311600e+00   6.069627e-25 
1.314300e+00   5.988288e-25 
1.317000e+00   5.908153e-25 
1.319700e+00   5.829216e-25 
1.322500e+00   5.748605e-25 
1.352200e+00   4.966580e-25 
1.327900e+00   5.596652e-25 
1.330600e+00   5.522375e-25 
1.333300e+00   5.449218e-25 
1.336100e+00   5.374491e-25 
1.338800e+00   5.303523e-25 
1.341500e+00   5.233611e-25 
1.344200e+00   5.164739e-25 
1.346900e+00   5.096883e-25 
1.349700e+00   5.027568e-25 
1.352400e+00   4.961736e-25 
1.355100e+00   4.896868e-25 
1.357800e+00   4.832955e-25 
1.360600e+00   4.767662e-25 
1.363300e+00   4.705641e-25 
1.366000e+00   4.644522e-25 
1.368700e+00   4.584299e-25 
1.371400e+00   4.524951e-25 
1.374200e+00   4.464316e-25 
1.376900e+00   4.406714e-25 
1.379600e+00   4.349941e-25 
1.382300e+00   4.293993e-25 
1.385000e+00   4.238853e-25 
1.387800e+00   4.182511e-25 
1.390500e+00   4.128978e-25 
1.393200e+00   4.076213e-25 
1.395900e+00   4.024207e-25 
1.398700e+00   3.971063e-25 
1.401400e+00   3.920566e-25 
1.404100e+00   3.870787e-25 
1.406800e+00   3.821720e-25 
1.409500e+00   3.773358e-25 
1.412300e+00   3.723921e-25 
1.415000e+00   3.676949e-25 
1.417700e+00   3.630638e-25 
1.420400e+00   3.584982e-25 
1.423100e+00   3.539977e-25 
1.425900e+00   3.493972e-25 
1.428600e+00   3.450250e-25 
1.431300e+00   3.407140e-25 
1.434000e+00   3.364639e-25 
1.436700e+00   3.322731e-25 
1.439500e+00   3.279893e-25 
1.442200e+00   3.239176e-25 
1.444900e+00   3.199026e-25 
1.447600e+00   3.159433e-25 
1.450400e+00   3.118959e-25 
1.453100e+00   3.080483e-25 
1.455800e+00   1.772444e-24 
1.458500e+00   1.764959e-24 
1.461200e+00   1.751832e-24 
1.464000e+00   1.734965e-24 
1.466700e+00   1.717121e-24 
1.469400e+00   1.698537e-24 
1.472100e+00   1.679647e-24 
1.474800e+00   1.660685e-24 
1.477600e+00   1.641090e-24 
1.480300e+00   1.622339e-24 
1.483000e+00   1.603768e-24 
1.485700e+00   1.585404e-24 
1.488400e+00   1.567255e-24 
1.491200e+00   1.548667e-24 
1.493900e+00   1.530970e-24 
1.496600e+00   1.513493e-24 
1.523800e+00   1.349107e-24 
1.551000e+00   1.201548e-24 
1.578200e+00   1.073153e-24 
1.605500e+00   9.591618e-25 
1.632700e+00   8.586693e-25 
1.823100e+00   4.096728e-25 
2.040800e+00   1.865695e-25 
2.176900e+00   1.179113e-25 
2.340200e+00   6.972293e-26 
2.530600e+00   3.818820e-26 
2.829900e+00   1.597659e-26 
3.047600e+00   8.419861e-27 
3.401400e+00   3.078215e-27 
3.700700e+00   1.298585e-27 
4.000000e+00   5.368714e-28 
4.299300e+00   2.138688e-28 
4.680300e+00   6.419448e-29 
5.006800e+00   1.519924e-29 


==> anc/Ge_c4/data_c4_avDCS_GeSR_3_000GeV.txt <==
9.523900e-02   1.736394e-20 
9.796000e-02   1.526655e-20 
1.006800e-01   1.344876e-20 
1.034000e-01   1.186962e-20 
1.061200e-01   1.049516e-20 
1.088400e-01   9.296613e-21 
1.115700e-01   8.245934e-21 
1.142900e-01   7.329982e-21 
1.170100e-01   6.526925e-21 
1.197300e-01   5.821655e-21 
1.224500e-01   5.201216e-21 
1.251700e-01   4.654519e-21 
1.278900e-01   4.172029e-21 
1.306100e-01   3.745544e-21 
1.333300e-01   3.367985e-21 
1.360600e-01   3.032085e-21 
1.469400e-01   1.052167e-20 
1.496600e-01   9.933000e-21 
1.523800e-01   9.344137e-21 
1.551000e-01   8.778676e-21 
1.578200e-01   8.244675e-21 
1.605500e-01   7.742283e-21 
1.632700e-01   7.274606e-21 
1.659900e-01   6.838145e-21 
1.687100e-01   6.430947e-21 
1.714300e-01   6.050977e-21 
1.741500e-01   5.696260e-21 
1.768700e-01   5.364932e-21 
1.795900e-01   5.055258e-21 
1.823100e-01   4.765636e-21 
1.850400e-01   4.493634e-21 
1.877600e-01   4.239887e-21 
1.904800e-01   4.002128e-21 
1.933200e-01   3.769714e-21 
1.959200e-01   3.570122e-21 
1.986400e-01   3.373869e-21 
2.040800e-01   4.456462e-21 
2.068000e-01   4.261743e-21 
2.095300e-01   4.074741e-21 
2.122500e-01   3.897723e-21 
2.149700e-01   3.729893e-21 
2.176900e-01   3.570827e-21 
2.204100e-01   3.420028e-21 
2.231300e-01   3.276972e-21 
2.258500e-01   3.141180e-21 
2.285700e-01   3.012189e-21 
2.312900e-01   2.889572e-21 
2.340200e-01   2.772520e-21 
2.367400e-01   2.661530e-21 
2.394600e-01   2.555824e-21 
2.421800e-01   2.455095e-21 
2.449000e-01   2.359060e-21 
2.476200e-01   2.267451e-21 
2.503400e-01   2.180022e-21 
2.530600e-01   2.096543e-21 
2.557800e-01   2.016801e-21 
2.585100e-01   1.940320e-21 
2.612300e-01   1.867474e-21 
2.639500e-01   1.797806e-21 
2.666700e-01   1.731147e-21 
2.693900e-01   1.667348e-21 
2.721100e-01   1.606261e-21 
2.857200e-01   1.336900e-21 
2.993200e-01   1.118349e-21 
3.129300e-01   9.395855e-22 
3.265300e-01   7.927303e-22 
3.401400e-01   6.712904e-22 
3.537400e-01   5.705492e-22 
3.673500e-01   4.864992e-22 
3.809500e-01   4.162034e-22 
3.945600e-01   3.571118e-22 
4.081700e-01   3.073044e-22 
4.217700e-01   2.652158e-22 
4.353800e-01   2.294859e-22 
4.489800e-01   1.991094e-22 
4.625900e-01   1.731724e-22 
4.761900e-01   1.509974e-22 
4.898000e-01   1.319610e-22 
5.034000e-01   1.155999e-22 
5.170100e-01   1.014839e-22 
5.306100e-01   8.929284e-23 
5.578300e-01   6.954813e-23 
5.714300e-01   6.156910e-23 
5.850400e-01   5.460488e-23 
5.986400e-01   4.852429e-23 
6.122500e-01   4.319565e-23 
6.258500e-01   3.852360e-23 
6.394600e-01   3.441339e-23 
6.530600e-01   3.079581e-23 
6.666700e-01   2.760049e-23 
6.802800e-01   2.477686e-23 
6.938800e-01   2.227818e-23 
7.074900e-01   2.006025e-23 
7.210900e-01   1.809103e-23 
7.347000e-01   1.633716e-23 
7.483000e-01   1.477506e-23 
7.619100e-01   1.337948e-23 
7.755100e-01   1.213191e-23 
7.891200e-01   1.101474e-23 
8.027200e-01   1.001370e-23 
8.163300e-01   9.114193e-24 
8.299400e-01   8.305434e-24 
8.435400e-01   7.577781e-24 
8.571500e-01   6.921301e-24 
8.707500e-01   6.329138e-24 
8.843600e-01   5.793514e-24 
8.979600e-01   5.308512e-24 
9.115700e-01   4.869409e-24 
9.251700e-01   4.471412e-24 
9.387800e-01   4.109743e-24 
9.523900e-01   3.780971e-24 
9.659900e-01   3.481995e-24 
9.796000e-01   3.209414e-24 
9.932000e-01   2.961010e-24 
1.006800e+00   2.734241e-24 
1.020400e+00   2.527003e-24 
1.034000e+00   2.337442e-24 
1.047600e+00   2.163879e-24 
1.061200e+00   2.004817e-24 
1.074800e+00   1.858909e-24 
1.088400e+00   1.724950e-24 
1.102000e+00   1.601852e-24 
1.115700e+00   1.487840e-24 
1.129300e+00   1.383693e-24 
1.142900e+00   1.287747e-24 
1.156500e+00   1.199287e-24 
1.170100e+00   1.117662e-24 
1.183700e+00   1.042288e-24 
1.197300e+00   9.726302e-25 
1.210900e+00   9.082098e-25 
1.224500e+00   8.485882e-25 
1.227200e+00   8.372870e-25 
1.229900e+00   8.261562e-25 
1.232700e+00   8.147908e-25 
1.235400e+00   8.039988e-25 
1.238100e+00   7.933687e-25 
1.240800e+00   7.828970e-25 
1.243500e+00   7.725827e-25 
1.246300e+00   7.620470e-25 
1.249000e+00   7.520431e-25 
1.257200e+00   8.086280e-25 
1.259900e+00   7.984270e-25 
1.262600e+00   7.880634e-25 
1.265300e+00   7.776892e-25 
1.268000e+00   7.673828e-25 
1.270800e+00   7.568081e-25 
1.273500e+00   7.467407e-25 
1.276200e+00   7.368123e-25 
1.278900e+00   7.270249e-25 
1.281600e+00   7.173811e-25 
1.289800e+00   7.676726e-25 
1.292500e+00   7.580576e-25 
1.295200e+00   7.483215e-25 
1.298000e+00   7.382283e-25 
1.300700e+00   7.285668e-25 
1.303400e+00   7.190084e-25 
1.306100e+00   7.095704e-25 
1.308900e+00   6.999170e-25 
1.311600e+00   6.907423e-25 
1.314300e+00   6.817004e-25 
1.317000e+00   6.727901e-25 
1.319700e+00   6.640105e-25 
1.322500e+00   6.550427e-25 
1.352200e+00   5.679103e-25 
1.327900e+00   6.381323e-25 
1.330600e+00   6.298627e-25 
1.333300e+00   6.217145e-25 
1.336100e+00   6.133908e-25 
1.338800e+00   6.054831e-25 
1.341500e+00   5.976919e-25 
1.344200e+00   5.900133e-25 
1.346900e+00   5.824465e-25 
1.349700e+00   5.747153e-25 
1.352400e+00   5.673704e-25 
1.355100e+00   5.601309e-25 
1.357800e+00   5.529965e-25 
1.360600e+00   5.457057e-25 
1.363300e+00   5.387791e-25 
1.366000e+00   5.319512e-25 
1.368700e+00   5.252217e-25 
1.371400e+00   5.185876e-25 
1.374200e+00   5.118080e-25 
1.376900e+00   5.053661e-25 
1.379600e+00   4.990158e-25 
1.382300e+00   4.927550e-25 
1.385000e+00   4.865835e-25 
1.387800e+00   4.802761e-25 
1.390500e+00   4.742811e-25 
1.393200e+00   4.683710e-25 
1.395900e+00   4.625440e-25 
1.398700e+00   4.565878e-25 
1.401400e+00   4.509271e-25 
1.404100e+00   4.453453e-25 
1.406800e+00   4.398419e-25 
1.409500e+00   4.344158e-25 
1.412300e+00   4.288682e-25 
1.415000e+00   4.235950e-25 
1.417700e+00   4.183952e-25 
1.420400e+00   4.132677e-25 
1.423100e+00   4.082118e-25 
1.425900e+00   4.030422e-25 
1.428600e+00   3.981276e-25 
1.431300e+00   3.932808e-25 
1.434000e+00   3.885009e-25 
1.436700e+00   3.837868e-25 
1.439500e+00   3.784691e-25 
1.442200e+00   3.738880e-25 
1.444900e+00   3.693699e-25 
1.447600e+00   3.649134e-25 
1.450400e+00   3.603564e-25 
1.453100e+00   3.560231e-25 
1.455800e+00   2.047844e-24 
1.458500e+00   2.039836e-24 
1.461200e+00   2.025302e-24 
1.464000e+00   2.006459e-24 
1.466700e+00   1.986450e-24 
1.469400e+00   1.965575e-24 
1.472100e+00   1.944329e-24 
1.474800e+00   1.922990e-24 
1.477600e+00   1.900926e-24 
1.480300e+00   1.879802e-24 
1.483000e+00   1.858876e-24 
1.485700e+00   1.838174e-24 
1.488400e+00   1.817709e-24 
1.491200e+00   1.796746e-24 
1.493900e+00   1.776779e-24 
1.496600e+00   1.757057e-24 
1.523800e+00   1.571264e-24 
1.551000e+00   1.406629e-24 
1.578200e+00   1.260576e-24 
1.605500e+00   1.130539e-24 
1.632700e+00   1.015565e-24 
1.823100e+00   4.965839e-25 
2.040800e+00   2.329190e-25 
2.176900e+00   1.500402e-25 
2.340200e+00   9.084289e-26 
2.530600e+00   5.120631e-26 
2.829900e+00   2.177479e-26 
3.047600e+00   1.229016e-26 
3.401400e+00   4.807361e-27 
3.700700e+00   2.164298e-27 
4.000000e+00   9.649962e-28 
4.299300e+00   4.209999e-28 
4.680300e+00   1.460826e-28 
5.006800e+00   4.386768e-29 


==> anc/Ge_c4/data_c4_avDCS_GeSR_3_500GeV.txt <==
9.523900e-02   1.745686e-20 
9.796000e-02   1.535082e-20 
1.006800e-01   1.352528e-20 
1.034000e-01   1.193917e-20 
1.061200e-01   1.055844e-20 
1.088400e-01   9.354240e-21 
1.115700e-01   8.298457e-21 
1.142900e-01   7.377915e-21 
1.170100e-01   6.570720e-21 
1.197300e-01   5.861704e-21 
1.224500e-01   5.237885e-21 
1.251700e-01   4.688124e-21 
1.278900e-01   4.202861e-21 
1.306100e-01   3.773861e-21 
1.333300e-01   3.394019e-21 
1.360600e-01   3.056041e-21 
1.469400e-01   1.060618e-20 
1.496600e-01   1.001444e-20 
1.523800e-01   9.422293e-21 
1.551000e-01   8.853554e-21 
1.578200e-01   8.316365e-21 
1.605500e-01   7.810894e-21 
1.632700e-01   7.340282e-21 
1.659900e-01   6.901016e-21 
1.687100e-01   6.491145e-21 
1.714300e-01   6.108631e-21 
1.741500e-01   5.751490e-21 
1.768700e-01   5.417848e-21 
1.795900e-01   5.105971e-21 
1.823100e-01   4.814249e-21 
1.850400e-01   4.540233e-21 
1.877600e-01   4.284576e-21 
1.904800e-01   4.044987e-21 
1.933200e-01   3.810753e-21 
1.959200e-01   3.609572e-21 
1.986400e-01   3.411728e-21 
2.040800e-01   4.506669e-21 
2.068000e-01   4.310444e-21 
2.095300e-01   4.121967e-21 
2.122500e-01   3.943529e-21 
2.149700e-01   3.774330e-21 
2.176900e-01   3.613953e-21 
2.204100e-01   3.461885e-21 
2.231300e-01   3.317617e-21 
2.258500e-01   3.180651e-21 
2.285700e-01   3.050533e-21 
2.312900e-01   2.926832e-21 
2.340200e-01   2.808728e-21 
2.367400e-01   2.696727e-21 
2.394600e-01   2.590045e-21 
2.421800e-01   2.488374e-21 
2.449000e-01   2.391429e-21 
2.476200e-01   2.298941e-21 
2.503400e-01   2.210660e-21 
2.530600e-01   2.126359e-21 
2.557800e-01   2.045819e-21 
2.585100e-01   1.968565e-21 
2.612300e-01   1.894972e-21 
2.639500e-01   1.824580e-21 
2.666700e-01   1.757221e-21 
2.693900e-01   1.692742e-21 
2.721100e-01   1.630997e-21 
2.857200e-01   1.358625e-21 
2.993200e-01   1.137483e-21 
3.129300e-01   9.564734e-22 
3.265300e-01   8.076691e-22 
3.401400e-01   6.845303e-22 
3.537400e-01   5.823063e-22 
3.673500e-01   4.969572e-22 
3.809500e-01   4.255224e-22 
3.945600e-01   3.654287e-22 
4.081700e-01   3.147395e-22 
4.217700e-01   2.718736e-22 
4.353800e-01   2.354565e-22 
4.489800e-01   2.044723e-22 
4.625900e-01   1.779965e-22 
4.761900e-01   1.553437e-22 
4.898000e-01   1.358822e-22 
5.034000e-01   1.191429e-22 
5.170100e-01   1.046896e-22 
5.306100e-01   9.219763e-23 
5.578300e-01   7.194257e-23 
5.714300e-01   6.374760e-23 
5.850400e-01   5.658930e-23 
5.986400e-01   5.033441e-23 
6.122500e-01   4.484873e-23 
6.258500e-01   4.003523e-23 
6.394600e-01   3.579726e-23 
6.530600e-01   3.206431e-23 
6.666700e-01   2.876443e-23 
6.802800e-01   2.584613e-23 
6.938800e-01   2.326164e-23 
7.074900e-01   2.096572e-23 
7.210900e-01   1.892564e-23 
7.347000e-01   1.710721e-23 
7.483000e-01   1.548631e-23 
7.619100e-01   1.403705e-23 
7.755100e-01   1.274041e-23 
7.891200e-01   1.157839e-23 
8.027200e-01   1.053635e-23 
8.163300e-01   9.599231e-24 
8.299400e-01   8.755978e-24 
8.435400e-01   7.996664e-24 
8.571500e-01   7.311073e-24 
8.707500e-01   6.692150e-24 
8.843600e-01   6.131177e-24 
8.979600e-01   5.624207e-24 
9.115700e-01   5.164179e-24 
9.251700e-01   4.746883e-24 
9.387800e-01   4.367364e-24 
9.523900e-01   4.022084e-24 
9.659900e-01   3.707825e-24 
9.796000e-01   3.421087e-24 
9.932000e-01   3.159557e-24 
1.006800e+00   2.919937e-24 
1.020400e+00   2.701419e-24 
1.034000e+00   2.501369e-24 
1.047600e+00   2.318050e-24 
1.061200e+00   2.149906e-24 
1.074800e+00   1.995538e-24 
1.088400e+00   1.853692e-24 
1.102000e+00   1.723237e-24 
1.115700e+00   1.602305e-24 
1.129300e+00   1.491118e-24 
1.142900e+00   1.389204e-24 
1.156500e+00   1.295161e-24 
1.170100e+00   1.208313e-24 
1.183700e+00   1.128040e-24 
1.197300e+00   1.053756e-24 
1.210900e+00   9.849971e-25 
1.224500e+00   9.213037e-25 
1.227200e+00   9.092246e-25 
1.229900e+00   8.973258e-25 
1.232700e+00   8.851734e-25 
1.235400e+00   8.736323e-25 
1.238100e+00   8.622624e-25 
1.240800e+00   8.510606e-25 
1.243500e+00   8.400239e-25 
1.246300e+00   8.287512e-25 
1.249000e+00   8.180435e-25 
1.257200e+00   8.804780e-25 
1.259900e+00   8.695543e-25 
1.262600e+00   8.584481e-25 
1.265300e+00   8.473253e-25 
1.268000e+00   8.362719e-25 
1.270800e+00   8.249278e-25 
1.273500e+00   8.141264e-25 
1.276200e+00   8.034710e-25 
1.278900e+00   7.929654e-25 
1.281600e+00   7.826116e-25 
1.289800e+00   8.381230e-25 
1.292500e+00   8.278013e-25 
1.295200e+00   8.173418e-25 
1.298000e+00   8.064951e-25 
1.300700e+00   7.961084e-25 
1.303400e+00   7.858304e-25 
1.306100e+00   7.756781e-25 
1.308900e+00   7.652939e-25 
1.311600e+00   7.554226e-25 
1.314300e+00   7.456922e-25 
1.317000e+00   7.361013e-25 
1.319700e+00   7.266501e-25 
1.322500e+00   7.169933e-25 
1.352200e+00   6.230784e-25 
1.327900e+00   6.987806e-25 
1.330600e+00   6.898712e-25 
1.333300e+00   6.810921e-25 
1.336100e+00   6.721211e-25 
1.338800e+00   6.635987e-25 
1.341500e+00   6.551985e-25 
1.344200e+00   6.469188e-25 
1.346900e+00   6.387590e-25 
1.349700e+00   6.304198e-25 
1.352400e+00   6.224958e-25 
1.355100e+00   6.146845e-25 
1.357800e+00   6.069842e-25 
1.360600e+00   5.991149e-25 
1.363300e+00   5.916362e-25 
1.366000e+00   5.842640e-25 
1.368700e+00   5.769953e-25 
1.371400e+00   5.698300e-25 
1.374200e+00   5.625060e-25 
1.376900e+00   5.555447e-25 
1.379600e+00   5.486813e-25 
1.382300e+00   5.419141e-25 
1.385000e+00   5.352420e-25 
1.387800e+00   5.284209e-25 
1.390500e+00   5.219375e-25 
1.393200e+00   5.155444e-25 
1.395900e+00   5.092401e-25 
1.398700e+00   5.027951e-25 
1.401400e+00   4.966679e-25 
1.404100e+00   4.906259e-25 
1.406800e+00   4.846677e-25 
1.409500e+00   4.787916e-25 
1.412300e+00   4.727834e-25 
1.415000e+00   4.670711e-25 
1.417700e+00   4.614374e-25 
1.420400e+00   4.558809e-25 
1.423100e+00   4.504010e-25 
1.425900e+00   4.447968e-25 
1.428600e+00   4.394682e-25 
1.431300e+00   4.342121e-25 
1.434000e+00   4.290278e-25 
1.436700e+00   4.239138e-25 
1.439500e+00   4.186839e-25 
1.442200e+00   4.137099e-25 
1.444900e+00   4.088040e-25 
1.447600e+00   4.039637e-25 
1.450400e+00   3.990135e-25 
1.453100e+00   3.943054e-25 
1.455800e+00   2.267770e-24 
1.458500e+00   2.259418e-24 
1.461200e+00   2.243835e-24 
1.464000e+00   2.223487e-24 
1.466700e+00   2.201819e-24 
1.469400e+00   2.179183e-24 
1.472100e+00   2.156126e-24 
1.474800e+00   2.132954e-24 
1.477600e+00   2.108986e-24 
1.480300e+00   2.086032e-24 
1.483000e+00   2.063288e-24 
1.485700e+00   2.040782e-24 
1.488400e+00   2.018531e-24 
1.491200e+00   1.995729e-24 
1.493900e+00   1.974010e-24 
1.496600e+00   1.952551e-24 
1.523800e+00   1.746798e-24 
1.551000e+00   1.567254e-24 
1.578200e+00   1.407664e-24 
1.605500e+00   1.265301e-24 
1.632700e+00   1.139188e-24 
1.823100e+00   5.660609e-25 
2.040800e+00   2.704830e-25 
2.176900e+00   1.763642e-25 
2.340200e+00   1.083831e-25 
2.530600e+00   6.217617e-26 
2.829900e+00   2.807976e-26 
3.047600e+00   1.570034e-26 
3.401400e+00   6.376924e-27 
3.700700e+00   2.971920e-27 
4.000000e+00   1.375901e-27 
4.299300e+00   6.280082e-28 
4.680300e+00   2.343703e-28 
5.006800e+00   7.850017e-29 


==> anc/Ge_c4/data_c4_avDCS_GeSR_4_000GeV.txt <==
9.523900e-02   1.752674e-20 
9.796000e-02   1.541421e-20 
1.006800e-01   1.358284e-20 
1.034000e-01   1.199149e-20 
1.061200e-01   1.060604e-20 
1.088400e-01   9.397602e-21 
1.115700e-01   8.337979e-21 
1.142900e-01   7.413991e-21 
1.170100e-01   6.603685e-21 
1.197300e-01   5.891855e-21 
1.224500e-01   5.265490e-21 
1.251700e-01   4.713427e-21 
1.278900e-01   4.226077e-21 
1.306100e-01   3.795183e-21 
1.333300e-01   3.413625e-21 
1.360600e-01   3.074081e-21 
1.469400e-01   1.066976e-20 
1.496600e-01   1.007572e-20 
1.523800e-01   9.481113e-21 
1.551000e-01   8.909917e-21 
1.578200e-01   8.370335e-21 
1.605500e-01   7.862550e-21 
1.632700e-01   7.389729e-21 
1.659900e-01   6.948362e-21 
1.687100e-01   6.536485e-21 
1.714300e-01   6.152057e-21 
1.741500e-01   5.793092e-21 
1.768700e-01   5.457718e-21 
1.795900e-01   5.144179e-21 
1.823100e-01   4.850879e-21 
1.850400e-01   4.575354e-21 
1.877600e-01   4.318256e-21 
1.904800e-01   4.077299e-21 
1.933200e-01   3.841697e-21 
1.959200e-01   3.639318e-21 
1.986400e-01   3.440276e-21 
2.040800e-01   4.544476e-21 
2.068000e-01   4.347121e-21 
2.095300e-01   4.157534e-21 
2.122500e-01   3.978030e-21 
2.149700e-01   3.807806e-21 
2.176900e-01   3.646441e-21 
2.204100e-01   3.493425e-21 
2.231300e-01   3.348242e-21 
2.258500e-01   3.210399e-21 
2.285700e-01   3.079433e-21 
2.312900e-01   2.954916e-21 
2.340200e-01   2.836021e-21 
2.367400e-01   2.723262e-21 
2.394600e-01   2.615849e-21 
2.421800e-01   2.513469e-21 
2.449000e-01   2.415840e-21 
2.476200e-01   2.322691e-21 
2.503400e-01   2.233770e-21 
2.530600e-01   2.148850e-21 
2.557800e-01   2.067713e-21 
2.585100e-01   1.989876e-21 
2.612300e-01   1.915723e-21 
2.639500e-01   1.844786e-21 
2.666700e-01   1.776901e-21 
2.693900e-01   1.711911e-21 
2.721100e-01   1.649671e-21 
2.857200e-01   1.375036e-21 
2.993200e-01   1.151943e-21 
3.129300e-01   9.692444e-22 
3.265300e-01   8.189727e-22 
3.401400e-01   6.945541e-22 
3.537400e-01   5.912127e-22 
3.673500e-01   5.048838e-22 
3.809500e-01   4.325895e-22 
3.945600e-01   3.717400e-22 
4.081700e-01   3.203849e-22 
4.217700e-01   2.769319e-22 
4.353800e-01   2.399953e-22 
4.489800e-01   2.085515e-22 
4.625900e-01   1.816681e-22 
4.761900e-01   1.586535e-22 
4.898000e-01   1.388702e-22 
5.034000e-01   1.218443e-22 
5.170100e-01   1.071352e-22 
5.306100e-01   9.441499e-23 
5.578300e-01   7.377262e-23 
5.714300e-01   6.541358e-23 
5.850400e-01   5.810779e-23 
5.986400e-01   5.172038e-23 
6.122500e-01   4.611523e-23 
6.258500e-01   4.119406e-23 
6.394600e-01   3.685881e-23 
6.530600e-01   3.303794e-23 
6.666700e-01   2.965836e-23 
6.802800e-01   2.666787e-23 
6.938800e-01   2.401790e-23 
7.074900e-01   2.166245e-23 
7.210900e-01   1.956823e-23 
7.347000e-01   1.770047e-23 
7.483000e-01   1.603462e-23 
7.619100e-01   1.454429e-23 
7.755100e-01   1.321008e-23 
7.891200e-01   1.201373e-23 
8.027200e-01   1.094026e-23 
8.163300e-01   9.974314e-24 
8.299400e-01   9.104603e-24 
8.435400e-01   8.321010e-24 
8.571500e-01   7.613064e-24 
8.707500e-01   6.973582e-24 
8.843600e-01   6.393598e-24 
8.979600e-01   5.869161e-24 
9.115700e-01   5.393006e-24 
9.251700e-01   4.960813e-24 
9.387800e-01   4.567514e-24 
9.523900e-01   4.209481e-24 
9.659900e-01   3.883415e-24 
9.796000e-01   3.585723e-24 
9.932000e-01   3.314046e-24 
1.006800e+00   3.064942e-24 
1.020400e+00   2.837665e-24 
1.034000e+00   2.629470e-24 
1.047600e+00   2.438569e-24 
1.061200e+00   2.263364e-24 
1.074800e+00   2.102416e-24 
1.088400e+00   1.954431e-24 
1.102000e+00   1.818248e-24 
1.115700e+00   1.691927e-24 
1.129300e+00   1.575686e-24 
1.142900e+00   1.469100e-24 
1.156500e+00   1.370685e-24 
1.170100e+00   1.279740e-24 
1.183700e+00   1.195634e-24 
1.197300e+00   1.117794e-24 
1.210900e+00   1.045697e-24 
1.224500e+00   9.788699e-25 
1.227200e+00   9.661924e-25 
1.229900e+00   9.537013e-25 
1.232700e+00   9.409431e-25 
1.235400e+00   9.288256e-25 
1.238100e+00   9.168849e-25 
1.240800e+00   9.051210e-25 
1.243500e+00   8.935284e-25 
1.246300e+00   8.816860e-25 
1.249000e+00   8.704355e-25 
1.257200e+00   9.375829e-25 
1.259900e+00   9.261014e-25 
1.262600e+00   9.144229e-25 
1.265300e+00   9.027225e-25 
1.268000e+00   8.910905e-25 
1.270800e+00   8.791512e-25 
1.273500e+00   8.671499e-25 
1.276200e+00   8.559373e-25 
1.278900e+00   8.448803e-25 
1.281600e+00   8.339822e-25 
1.289800e+00   8.936661e-25 
1.292500e+00   8.828023e-25 
1.295200e+00   8.717870e-25 
1.298000e+00   8.603610e-25 
1.300700e+00   8.494178e-25 
1.303400e+00   8.385859e-25 
1.306100e+00   8.278862e-25 
1.308900e+00   8.169398e-25 
1.311600e+00   8.065322e-25 
1.314300e+00   7.962725e-25 
1.317000e+00   7.861588e-25 
1.319700e+00   7.761905e-25 
1.322500e+00   7.660054e-25 
1.352200e+00   6.668698e-25 
1.327900e+00   7.467904e-25 
1.330600e+00   7.373895e-25 
1.333300e+00   7.281247e-25 
1.336100e+00   7.186558e-25 
1.338800e+00   7.096593e-25 
1.341500e+00   7.007907e-25 
1.344200e+00   6.920487e-25 
1.346900e+00   6.834313e-25 
1.349700e+00   6.746245e-25 
1.352400e+00   6.662542e-25 
1.355100e+00   6.580028e-25 
1.357800e+00   6.498668e-25 
1.360600e+00   6.415521e-25 
1.363300e+00   6.336486e-25 
1.366000e+00   6.258563e-25 
1.368700e+00   6.181726e-25 
1.371400e+00   6.105972e-25 
1.374200e+00   6.028533e-25 
1.376900e+00   5.954915e-25 
1.379600e+00   5.882331e-25 
1.382300e+00   5.810748e-25 
1.385000e+00   5.740163e-25 
1.387800e+00   5.667996e-25 
1.390500e+00   5.599394e-25 
1.393200e+00   5.531738e-25 
1.395900e+00   5.465009e-25 
1.398700e+00   5.396782e-25 
1.401400e+00   5.331918e-25 
1.404100e+00   5.267945e-25 
1.406800e+00   5.204845e-25 
1.409500e+00   5.142608e-25 
1.412300e+00   5.078970e-25 
1.415000e+00   5.018456e-25 
1.417700e+00   4.958765e-25 
1.420400e+00   4.899883e-25 
1.423100e+00   4.841807e-25 
1.425900e+00   4.782409e-25 
1.428600e+00   4.719674e-25 
1.431300e+00   4.664001e-25 
1.434000e+00   4.609071e-25 
1.436700e+00   4.554888e-25 
1.439500e+00   4.499466e-25 
1.442200e+00   4.446750e-25 
1.444900e+00   4.394746e-25 
1.447600e+00   4.343435e-25 
1.450400e+00   4.290952e-25 
1.453100e+00   4.241030e-25 
1.455800e+00   2.438479e-24 
1.458500e+00   2.429905e-24 
1.461200e+00   2.413550e-24 
1.464000e+00   2.392082e-24 
1.466700e+00   2.369174e-24 
1.469400e+00   2.345209e-24 
1.472100e+00   2.320791e-24 
1.474800e+00   2.296240e-24 
1.477600e+00   2.270839e-24 
1.480300e+00   2.246508e-24 
1.483000e+00   2.222392e-24 
1.485700e+00   2.198528e-24 
1.488400e+00   2.174930e-24 
1.491200e+00   2.150743e-24 
1.493900e+00   2.127705e-24 
1.496600e+00   2.104938e-24 
1.523800e+00   1.890092e-24 
1.551000e+00   1.698983e-24 
1.578200e+00   1.528606e-24 
1.605500e+00   1.376397e-24 
1.632700e+00   1.241370e-24 
1.823100e+00   6.219455e-25 
2.040800e+00   3.033630e-25 
2.176900e+00   1.977365e-25 
2.340200e+00   1.227161e-25 
2.530600e+00   7.258847e-26 
2.829900e+00   3.271488e-26 
3.047600e+00   1.850220e-26 
3.401400e+00   7.663411e-27 
3.700700e+00   3.634772e-27 
4.000000e+00   1.902301e-27 
4.299300e+00   8.062961e-28 
4.680300e+00   3.133762e-28 
5.006800e+00   1.334734e-28 


==> anc/Ge_c4/data_c4_avDCS_GeSR_5_000GeV.txt <==
9.523900e-02   1.762484e-20 
9.796000e-02   1.550321e-20 
1.006800e-01   1.366366e-20 
1.034000e-01   1.206496e-20 
1.061200e-01   1.067291e-20 
1.088400e-01   9.458511e-21 
1.115700e-01   8.393505e-21 
1.142900e-01   7.464675e-21 
1.170100e-01   6.649999e-21 
1.197300e-01   5.934223e-21 
1.224500e-01   5.304287e-21 
1.251700e-01   4.748990e-21 
1.278900e-01   4.258713e-21 
1.306100e-01   3.825159e-21 
1.333300e-01   3.441191e-21 
1.360600e-01   3.099449e-21 
1.469400e-01   1.075907e-20 
1.496600e-01   1.016180e-20 
1.523800e-01   9.563760e-21 
1.551000e-01   8.989116e-21 
1.578200e-01   8.446174e-21 
1.605500e-01   7.935149e-21 
1.632700e-01   7.459239e-21 
1.659900e-01   7.014921e-21 
1.687100e-01   6.600230e-21 
1.714300e-01   6.213120e-21 
1.741500e-01   5.851601e-21 
1.768700e-01   5.513790e-21 
1.795900e-01   5.197929e-21 
1.823100e-01   4.902413e-21 
1.850400e-01   4.624766e-21 
1.877600e-01   4.365654e-21 
1.904800e-01   4.122768e-21 
1.933200e-01   3.885247e-21 
1.959200e-01   3.681192e-21 
1.986400e-01   3.480470e-21 
2.040800e-01   4.597620e-21 
2.068000e-01   4.398681e-21 
2.095300e-01   4.207541e-21 
2.122500e-01   4.026545e-21 
2.149700e-01   3.854882e-21 
2.176900e-01   3.692133e-21 
2.204100e-01   3.537787e-21 
2.231300e-01   3.391323e-21 
2.258500e-01   3.252247e-21 
2.285700e-01   3.120094e-21 
2.312900e-01   2.994431e-21 
2.340200e-01   2.874432e-21 
2.367400e-01   2.760607e-21 
2.394600e-01   2.652166e-21 
2.421800e-01   2.548794e-21 
2.449000e-01   2.450207e-21 
2.476200e-01   2.356128e-21 
2.503400e-01   2.266312e-21 
2.530600e-01   2.180524e-21 
2.557800e-01   2.098548e-21 
2.585100e-01   2.019894e-21 
2.612300e-01   1.944954e-21 
2.639500e-01   1.873255e-21 
2.666700e-01   1.804631e-21 
2.693900e-01   1.738924e-21 
2.721100e-01   1.675989e-21 
2.857200e-01   1.398177e-21 
2.993200e-01   1.172346e-21 
3.129300e-01   9.872739e-22 
3.265300e-01   8.349395e-22 
3.401400e-01   7.087215e-22 
3.537400e-01   6.038075e-22 
3.673500e-01   5.160999e-22 
3.809500e-01   4.425959e-22 
3.945600e-01   3.806813e-22 
4.081700e-01   3.283875e-22 
4.217700e-01   2.841063e-22 
4.353800e-01   2.464366e-22 
4.489800e-01   2.143445e-22 
4.625900e-01   1.868853e-22 
4.761900e-01   1.633594e-22 
4.898000e-01   1.431209e-22 
5.034000e-01   1.256897e-22 
5.170100e-01   1.106187e-22 
5.306100e-01   9.757527e-23 
5.578300e-01   7.638404e-23 
5.714300e-01   6.779236e-23 
5.850400e-01   6.027725e-23 
5.986400e-01   5.370168e-23 
6.122500e-01   4.792688e-23 
6.258500e-01   4.285271e-23 
6.394600e-01   3.837912e-23 
6.530600e-01   3.443322e-23 
6.666700e-01   3.094024e-23 
6.802800e-01   2.784692e-23 
6.938800e-01   2.510368e-23 
7.074900e-01   2.266335e-23 
7.210900e-01   2.049195e-23 
7.347000e-01   1.855380e-23 
7.483000e-01   1.682377e-23 
7.619100e-01   1.527480e-23 
7.755100e-01   1.388692e-23 
7.891200e-01   1.264149e-23 
8.027200e-01   1.152307e-23 
8.163300e-01   1.051586e-23 
8.299400e-01   9.608267e-24 
8.435400e-01   8.789879e-24 
8.571500e-01   8.049896e-24 
8.707500e-01   7.380930e-24 
8.843600e-01   6.773681e-24 
8.979600e-01   6.224175e-24 
9.115700e-01   5.724844e-24 
9.251700e-01   5.271257e-24 
9.387800e-01   4.858142e-24 
9.523900e-01   4.481768e-24 
9.659900e-01   4.138714e-24 
9.796000e-01   3.825253e-24 
9.932000e-01   3.538948e-24 
1.006800e+00   3.276187e-24 
1.020400e+00   3.036279e-24 
1.034000e+00   2.816332e-24 
1.047600e+00   2.614488e-24 
1.061200e+00   2.429086e-24 
1.074800e+00   2.258631e-24 
1.088400e+00   2.101772e-24 
1.102000e+00   1.957302e-24 
1.115700e+00   1.823182e-24 
1.129300e+00   1.699631e-24 
1.142900e+00   1.586275e-24 
1.156500e+00   1.481520e-24 
1.170100e+00   1.384636e-24 
1.183700e+00   1.294963e-24 
1.197300e+00   1.211898e-24 
1.210900e+00   1.134899e-24 
1.224500e+00   1.063468e-24 
1.227200e+00   1.049909e-24 
1.229900e+00   1.036548e-24 
1.232700e+00   1.022900e-24 
1.235400e+00   1.009934e-24 
1.238100e+00   9.971556e-25 
1.240800e+00   9.845631e-25 
1.243500e+00   9.721529e-25 
1.246300e+00   9.594726e-25 
1.249000e+00   9.474253e-25 
1.257200e+00   1.021604e-24 
1.259900e+00   1.009304e-24 
1.262600e+00   9.967821e-25 
1.265300e+00   9.842304e-25 
1.268000e+00   9.717478e-25 
1.270800e+00   9.589321e-25 
1.273500e+00   9.460181e-25 
1.276200e+00   9.339774e-25 
1.278900e+00   9.221017e-25 
1.281600e+00   9.103944e-25 
1.289800e+00   9.763089e-25 
1.292500e+00   9.646402e-25 
1.295200e+00   9.528003e-25 
1.298000e+00   9.405131e-25 
1.300700e+00   9.287411e-25 
1.303400e+00   9.170864e-25 
1.306100e+00   9.055722e-25 
1.308900e+00   8.937898e-25 
1.311600e+00   8.825853e-25 
1.314300e+00   8.715372e-25 
1.317000e+00   8.606459e-25 
1.319700e+00   8.499090e-25 
1.322500e+00   8.389358e-25 
1.352200e+00   7.320274e-25 
1.327900e+00   8.182288e-25 
1.330600e+00   8.080967e-25 
1.333300e+00   7.981079e-25 
1.336100e+00   7.878988e-25 
1.338800e+00   7.781961e-25 
1.341500e+00   7.686304e-25 
1.344200e+00   7.591996e-25 
1.346900e+00   7.499017e-25 
1.349700e+00   7.403968e-25 
1.352400e+00   7.313624e-25 
1.355100e+00   7.224547e-25 
1.357800e+00   7.136707e-25 
1.360600e+00   7.046904e-25 
1.363300e+00   6.961539e-25 
1.366000e+00   6.877364e-25 
1.368700e+00   6.794340e-25 
1.371400e+00   6.712482e-25 
1.374200e+00   6.628773e-25 
1.376900e+00   6.549193e-25 
1.379600e+00   6.470713e-25 
1.382300e+00   6.393305e-25 
1.385000e+00   6.316960e-25 
1.387800e+00   6.238895e-25 
1.390500e+00   6.164663e-25 
1.393200e+00   6.091446e-25 
1.395900e+00   6.019228e-25 
1.398700e+00   5.945374e-25 
1.401400e+00   5.875141e-25 
1.404100e+00   5.805862e-25 
1.406800e+00   5.737519e-25 
1.409500e+00   5.670101e-25 
1.412300e+00   5.601149e-25 
1.415000e+00   5.535571e-25 
1.417700e+00   5.470877e-25 
1.420400e+00   5.407052e-25 
1.423100e+00   5.344084e-25 
1.425900e+00   5.279673e-25 
1.428600e+00   5.211348e-25 
1.431300e+00   5.150949e-25 
1.434000e+00   5.091357e-25 
1.436700e+00   5.032565e-25 
1.439500e+00   4.972410e-25 
1.442200e+00   4.915186e-25 
1.444900e+00   4.858730e-25 
1.447600e+00   4.803012e-25 
1.450400e+00   4.746009e-25 
1.453100e+00   4.691779e-25 
1.455800e+00   2.696719e-24 
1.458500e+00   2.687800e-24 
1.461200e+00   2.670271e-24 
1.464000e+00   2.647101e-24 
1.466700e+00   2.622303e-24 
1.469400e+00   2.596326e-24 
1.472100e+00   2.569837e-24 
1.474800e+00   2.543193e-24 
1.477600e+00   2.515615e-24 
1.480300e+00   2.489189e-24 
1.483000e+00   2.462992e-24 
1.485700e+00   2.437061e-24 
1.488400e+00   2.411415e-24 
1.491200e+00   2.385129e-24 
1.493900e+00   2.360081e-24 
1.496600e+00   2.335327e-24 
1.523800e+00   2.101482e-24 
1.551000e+00   1.893184e-24 
1.578200e+00   1.707412e-24 
1.605500e+00   1.537281e-24 
1.632700e+00   1.389761e-24 
1.823100e+00   7.084815e-25 
2.040800e+00   3.511548e-25 
2.176900e+00   2.323874e-25 
2.340200e+00   1.451017e-25 
2.530600e+00   8.748845e-26 
2.829900e+00   4.039943e-26 
3.047600e+00   2.424744e-26 
3.401400e+00   1.056716e-26 
3.700700e+00   5.269088e-27 
4.000000e+00   2.629488e-27 
4.299300e+00   1.305606e-27 
4.680300e+00   4.758759e-28 
5.006800e+00   2.163506e-28 


==> anc/Ge_d4/data_d4_avDCS_GeLR_0_030GeV.txt <==
9.523900e-02   4.436441e-26 
9.796000e-02   5.181310e-27 
1.006800e-01   0.000000e+00 
1.034000e-01   0.000000e+00 
1.061200e-01   0.000000e+00 
1.088400e-01   0.000000e+00 
1.115700e-01   0.000000e+00 
1.142900e-01   0.000000e+00 
1.170100e-01   0.000000e+00 
1.197300e-01   0.000000e+00 
1.224500e-01   0.000000e+00 
1.251700e-01   0.000000e+00 
1.278900e-01   0.000000e+00 
1.306100e-01   0.000000e+00 
1.333300e-01   0.000000e+00 
1.360600e-01   0.000000e+00 
1.469400e-01   0.000000e+00 
1.496600e-01   0.000000e+00 
1.523800e-01   0.000000e+00 
1.551000e-01   0.000000e+00 
1.578200e-01   0.000000e+00 
1.605500e-01   0.000000e+00 
1.632700e-01   0.000000e+00 
1.659900e-01   0.000000e+00 
1.687100e-01   0.000000e+00 
1.714300e-01   0.000000e+00 
1.741500e-01   0.000000e+00 
1.768700e-01   0.000000e+00 
1.795900e-01   0.000000e+00 
1.823100e-01   0.000000e+00 
1.850400e-01   0.000000e+00 
1.877600e-01   0.000000e+00 
1.904800e-01   0.000000e+00 
1.933200e-01   0.000000e+00 
1.959200e-01   0.000000e+00 
1.986400e-01   0.000000e+00 
2.040800e-01   0.000000e+00 
2.068000e-01   0.000000e+00 
2.095300e-01   0.000000e+00 
2.122500e-01   0.000000e+00 
2.149700e-01   0.000000e+00 
2.176900e-01   0.000000e+00 
2.204100e-01   0.000000e+00 
2.231300e-01   0.000000e+00 
2.258500e-01   0.000000e+00 
2.285700e-01   0.000000e+00 
2.312900e-01   0.000000e+00 
2.340200e-01   0.000000e+00 
2.367400e-01   0.000000e+00 
2.394600e-01   0.000000e+00 
2.421800e-01   0.000000e+00 
2.449000e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.503400e-01   0.000000e+00 
2.530600e-01   0.000000e+00 
2.557800e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.612300e-01   0.000000e+00 
2.639500e-01   0.000000e+00 
2.666700e-01   0.000000e+00 
2.693900e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.265300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.673500e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.217700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.489800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.306100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
5.986400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.258500e-01   0.000000e+00 
6.394600e-01   0.000000e+00 
6.530600e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
6.938800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.210900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.483000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.755100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.027200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.299400e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.571500e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
8.843600e-01   0.000000e+00 
8.979600e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.251700e-01   0.000000e+00 
9.387800e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.659900e-01   0.000000e+00 
9.796000e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_d4/data_d4_avDCS_GeLR_0_040GeV.txt <==
9.523900e-02   6.835563e-24 
9.796000e-02   4.267158e-24 
1.006800e-01   2.632570e-24 
1.034000e-01   1.600184e-24 
1.061200e-01   9.551851e-25 
1.088400e-01   5.573974e-25 
1.115700e-01   3.154956e-25 
1.142900e-01   1.724946e-25 
1.170100e-01   8.992490e-26 
1.197300e-01   4.392678e-26 
1.224500e-01   1.955936e-26 
1.251700e-01   7.535087e-27 
1.278900e-01   2.257661e-27 
1.306100e-01   3.907702e-28 
1.333300e-01   5.185366e-30 
1.360600e-01   0.000000e+00 
1.469400e-01   0.000000e+00 
1.496600e-01   0.000000e+00 
1.523800e-01   0.000000e+00 
1.551000e-01   0.000000e+00 
1.578200e-01   0.000000e+00 
1.605500e-01   0.000000e+00 
1.632700e-01   0.000000e+00 
1.659900e-01   0.000000e+00 
1.687100e-01   0.000000e+00 
1.714300e-01   0.000000e+00 
1.741500e-01   0.000000e+00 
1.768700e-01   0.000000e+00 
1.795900e-01   0.000000e+00 
1.823100e-01   0.000000e+00 
1.850400e-01   0.000000e+00 
1.877600e-01   0.000000e+00 
1.904800e-01   0.000000e+00 
1.933200e-01   0.000000e+00 
1.959200e-01   0.000000e+00 
1.986400e-01   0.000000e+00 
2.040800e-01   0.000000e+00 
2.068000e-01   0.000000e+00 
2.095300e-01   0.000000e+00 
2.122500e-01   0.000000e+00 
2.149700e-01   0.000000e+00 
2.176900e-01   0.000000e+00 
2.204100e-01   0.000000e+00 
2.231300e-01   0.000000e+00 
2.258500e-01   0.000000e+00 
2.285700e-01   0.000000e+00 
2.312900e-01   0.000000e+00 
2.340200e-01   0.000000e+00 
2.367400e-01   0.000000e+00 
2.394600e-01   0.000000e+00 
2.421800e-01   0.000000e+00 
2.449000e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.503400e-01   0.000000e+00 
2.530600e-01   0.000000e+00 
2.557800e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.612300e-01   0.000000e+00 
2.639500e-01   0.000000e+00 
2.666700e-01   0.000000e+00 
2.693900e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.265300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.673500e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.217700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.489800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.306100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
5.986400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.258500e-01   0.000000e+00 
6.394600e-01   0.000000e+00 
6.530600e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
6.938800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.210900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.483000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.755100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.027200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.299400e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.571500e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
8.843600e-01   0.000000e+00 
8.979600e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.251700e-01   0.000000e+00 
9.387800e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.659900e-01   0.000000e+00 
9.796000e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_d4/data_d4_avDCS_GeLR_0_050GeV.txt <==
9.523900e-02   2.817167e-23 
9.796000e-02   1.952411e-23 
1.006800e-01   1.352139e-23 
1.034000e-01   9.352014e-24 
1.061200e-01   6.456273e-24 
1.088400e-01   4.446130e-24 
1.115700e-01   3.048119e-24 
1.142900e-01   2.084547e-24 
1.170100e-01   1.418927e-24 
1.197300e-01   9.605045e-25 
1.224500e-01   6.459015e-25 
1.251700e-01   4.309973e-25 
1.278900e-01   2.849681e-25 
1.306100e-01   1.863767e-25 
1.333300e-01   1.203193e-25 
1.360600e-01   7.637875e-26 
1.469400e-01   3.959428e-26 
1.496600e-01   2.371445e-26 
1.523800e-01   1.331731e-26 
1.551000e-01   6.872496e-27 
1.578200e-01   3.135348e-27 
1.605500e-01   1.158651e-27 
1.632700e-01   2.844041e-28 
1.659900e-01   1.858569e-29 
1.687100e-01   0.000000e+00 
1.714300e-01   0.000000e+00 
1.741500e-01   0.000000e+00 
1.768700e-01   0.000000e+00 
1.795900e-01   0.000000e+00 
1.823100e-01   0.000000e+00 
1.850400e-01   0.000000e+00 
1.877600e-01   0.000000e+00 
1.904800e-01   0.000000e+00 
1.933200e-01   0.000000e+00 
1.959200e-01   0.000000e+00 
1.986400e-01   0.000000e+00 
2.040800e-01   0.000000e+00 
2.068000e-01   0.000000e+00 
2.095300e-01   0.000000e+00 
2.122500e-01   0.000000e+00 
2.149700e-01   0.000000e+00 
2.176900e-01   0.000000e+00 
2.204100e-01   0.000000e+00 
2.231300e-01   0.000000e+00 
2.258500e-01   0.000000e+00 
2.285700e-01   0.000000e+00 
2.312900e-01   0.000000e+00 
2.340200e-01   0.000000e+00 
2.367400e-01   0.000000e+00 
2.394600e-01   0.000000e+00 
2.421800e-01   0.000000e+00 
2.449000e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.503400e-01   0.000000e+00 
2.530600e-01   0.000000e+00 
2.557800e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.612300e-01   0.000000e+00 
2.639500e-01   0.000000e+00 
2.666700e-01   0.000000e+00 
2.693900e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.265300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.673500e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.217700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.489800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.306100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
5.986400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.258500e-01   0.000000e+00 
6.394600e-01   0.000000e+00 
6.530600e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
6.938800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.210900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.483000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.755100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.027200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.299400e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.571500e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
8.843600e-01   0.000000e+00 
8.979600e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.251700e-01   0.000000e+00 
9.387800e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.659900e-01   0.000000e+00 
9.796000e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_d4/data_d4_avDCS_GeLR_0_060GeV.txt <==
9.523900e-02   6.019933e-23 
9.796000e-02   4.349508e-23 
1.006800e-01   3.147774e-23 
1.034000e-01   2.281024e-23 
1.061200e-01   1.654661e-23 
1.088400e-01   1.201221e-23 
1.115700e-01   8.714359e-24 
1.142900e-01   6.330740e-24 
1.170100e-01   4.598688e-24 
1.197300e-01   3.339263e-24 
1.224500e-01   2.423018e-24 
1.251700e-01   1.756337e-24 
1.278900e-01   1.271378e-24 
1.306100e-01   9.187246e-25 
1.333300e-01   6.624716e-25 
1.360600e-01   4.758953e-25 
1.469400e-01   4.265201e-25 
1.496600e-01   3.228924e-25 
1.523800e-01   2.414752e-25 
1.551000e-01   1.788530e-25 
1.578200e-01   1.312743e-25 
1.605500e-01   9.529535e-26 
1.632700e-01   6.852821e-26 
1.659900e-01   4.868320e-26 
1.687100e-01   3.408809e-26 
1.714300e-01   2.346426e-26 
1.741500e-01   1.582841e-26 
1.768700e-01   1.041222e-26 
1.795900e-01   6.635238e-27 
1.823100e-01   4.062810e-27 
1.850400e-01   2.354024e-27 
1.877600e-01   1.270516e-27 
1.904800e-01   6.154404e-28 
1.933200e-01   2.402540e-28 
1.959200e-01   7.426503e-29 
1.986400e-01   9.385381e-30 
2.040800e-01   0.000000e+00 
2.068000e-01   0.000000e+00 
2.095300e-01   0.000000e+00 
2.122500e-01   0.000000e+00 
2.149700e-01   0.000000e+00 
2.176900e-01   0.000000e+00 
2.204100e-01   0.000000e+00 
2.231300e-01   0.000000e+00 
2.258500e-01   0.000000e+00 
2.285700e-01   0.000000e+00 
2.312900e-01   0.000000e+00 
2.340200e-01   0.000000e+00 
2.367400e-01   0.000000e+00 
2.394600e-01   0.000000e+00 
2.421800e-01   0.000000e+00 
2.449000e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.503400e-01   0.000000e+00 
2.530600e-01   0.000000e+00 
2.557800e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.612300e-01   0.000000e+00 
2.639500e-01   0.000000e+00 
2.666700e-01   0.000000e+00 
2.693900e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.265300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.673500e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.217700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.489800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.306100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
5.986400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.258500e-01   0.000000e+00 
6.394600e-01   0.000000e+00 
6.530600e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
6.938800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.210900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.483000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.755100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.027200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.299400e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.571500e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
8.843600e-01   0.000000e+00 
8.979600e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.251700e-01   0.000000e+00 
9.387800e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.659900e-01   0.000000e+00 
9.796000e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_d4/data_d4_avDCS_GeLR_0_070GeV.txt <==
9.523900e-02   9.752480e-23 
9.796000e-02   7.210711e-23 
1.006800e-01   5.344990e-23 
1.034000e-01   3.970923e-23 
1.061200e-01   2.956189e-23 
1.088400e-01   2.204884e-23 
1.115700e-01   1.645542e-23 
1.142900e-01   1.231258e-23 
1.170100e-01   9.224788e-24 
1.197300e-01   6.919225e-24 
1.224500e-01   5.194790e-24 
1.251700e-01   3.903047e-24 
1.278900e-01   2.934217e-24 
1.306100e-01   2.206713e-24 
1.333300e-01   1.659931e-24 
1.360600e-01   1.247352e-24 
1.469400e-01   1.300791e-24 
1.496600e-01   1.041245e-24 
1.523800e-01   8.273950e-25 
1.551000e-01   6.545671e-25 
1.578200e-01   5.162360e-25 
1.605500e-01   4.056949e-25 
1.632700e-01   3.182706e-25 
1.659900e-01   2.490329e-25 
1.687100e-01   1.942770e-25 
1.714300e-01   1.510645e-25 
1.741500e-01   1.170427e-25 
1.768700e-01   9.030088e-26 
1.795900e-01   6.934855e-26 
1.823100e-01   5.297063e-26 
1.850400e-01   4.017561e-26 
1.877600e-01   3.029294e-26 
1.904800e-01   2.266177e-26 
1.933200e-01   1.657847e-26 
1.959200e-01   1.232776e-26 
1.986400e-01   8.937563e-27 
2.040800e-01   4.933807e-27 
2.068000e-01   3.438417e-27 
2.095300e-01   2.337855e-27 
2.122500e-01   1.547247e-27 
2.149700e-01   9.879201e-28 
2.176900e-01   6.013917e-28 
2.204100e-01   3.428006e-28 
2.231300e-01   1.779372e-28 
2.258500e-01   8.006446e-29 
2.285700e-01   2.784443e-29 
2.312900e-01   5.311848e-30 
2.340200e-01   7.448319e-32 
2.367400e-01   0.000000e+00 
2.394600e-01   0.000000e+00 
2.421800e-01   0.000000e+00 
2.449000e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.503400e-01   0.000000e+00 
2.530600e-01   0.000000e+00 
2.557800e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.612300e-01   0.000000e+00 
2.639500e-01   0.000000e+00 
2.666700e-01   0.000000e+00 
2.693900e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.265300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.673500e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.217700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.489800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.306100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
5.986400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.258500e-01   0.000000e+00 
6.394600e-01   0.000000e+00 
6.530600e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
6.938800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.210900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.483000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.755100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.027200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.299400e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.571500e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
8.843600e-01   0.000000e+00 
8.979600e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.251700e-01   0.000000e+00 
9.387800e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.659900e-01   0.000000e+00 
9.796000e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_d4/data_d4_avDCS_GeLR_0_080GeV.txt <==
9.523900e-02   1.363789e-22 
9.796000e-02   1.023389e-22 
1.006800e-01   7.702455e-23 
1.034000e-01   5.812889e-23 
1.061200e-01   4.398090e-23 
1.088400e-01   3.335601e-23 
1.115700e-01   2.532904e-23 
1.142900e-01   1.929324e-23 
1.170100e-01   1.472416e-23 
1.197300e-01   1.125716e-23 
1.224500e-01   8.620592e-24 
1.251700e-01   6.611440e-24 
1.278900e-01   5.077469e-24 
1.306100e-01   3.904171e-24 
1.333300e-01   3.005323e-24 
1.360600e-01   2.313449e-24 
1.469400e-01   2.602497e-24 
1.496600e-01   2.138866e-24 
1.523800e-01   1.747425e-24 
1.551000e-01   1.423485e-24 
1.578200e-01   1.157786e-24 
1.605500e-01   9.400772e-25 
1.632700e-01   7.633484e-25 
1.659900e-01   6.194370e-25 
1.687100e-01   5.023299e-25 
1.714300e-01   4.070352e-25 
1.741500e-01   3.295383e-25 
1.768700e-01   2.665100e-25 
1.795900e-01   2.152794e-25 
1.823100e-01   1.736441e-25 
1.850400e-01   1.397271e-25 
1.877600e-01   1.123158e-25 
1.904800e-01   9.009419e-26 
1.933200e-01   7.139218e-26 
1.959200e-01   5.754891e-26 
1.986400e-01   4.580326e-26 
2.040800e-01   3.140177e-26 
2.068000e-01   2.490755e-26 
2.095300e-01   1.966897e-26 
2.122500e-01   1.547929e-26 
2.149700e-01   1.212801e-26 
2.176900e-01   9.450276e-27 
2.204100e-01   7.320695e-27 
2.231300e-01   5.630218e-27 
2.258500e-01   4.296310e-27 
2.285700e-01   3.247252e-27 
2.312900e-01   2.428028e-27 
2.340200e-01   1.790237e-27 
2.367400e-01   1.301741e-27 
2.394600e-01   9.293644e-28 
2.421800e-01   6.489603e-28 
2.449000e-01   4.414274e-28 
2.476200e-01   2.897584e-28 
2.503400e-01   1.821781e-28 
2.530600e-01   1.079251e-28 
2.557800e-01   5.872534e-29 
2.585100e-01   2.816115e-29 
2.612300e-01   1.095613e-29 
2.639500e-01   2.741470e-30 
2.666700e-01   1.528136e-31 
2.693900e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.265300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.673500e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.217700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.489800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.306100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
5.986400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.258500e-01   0.000000e+00 
6.394600e-01   0.000000e+00 
6.530600e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
6.938800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.210900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.483000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.755100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.027200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.299400e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.571500e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
8.843600e-01   0.000000e+00 
8.979600e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.251700e-01   0.000000e+00 
9.387800e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.659900e-01   0.000000e+00 
9.796000e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_d4/data_d4_avDCS_GeLR_0_090GeV.txt <==
9.523900e-02   1.745888e-22 
9.796000e-02   1.323754e-22 
1.006800e-01   1.006930e-22 
1.034000e-01   7.682154e-23 
1.061200e-01   5.877500e-23 
1.088400e-01   4.508828e-23 
1.115700e-01   3.464338e-23 
1.142900e-01   2.670766e-23 
1.170100e-01   2.063621e-23 
1.197300e-01   1.597896e-23 
1.224500e-01   1.239766e-23 
1.251700e-01   9.636984e-24 
1.278900e-01   7.504358e-24 
1.306100e-01   5.853288e-24 
1.333300e-01   4.572547e-24 
1.360600e-01   3.573930e-24 
1.469400e-01   4.213716e-24 
1.496600e-01   3.517984e-24 
1.523800e-01   2.921617e-24 
1.551000e-01   2.420837e-24 
1.578200e-01   2.004089e-24 
1.605500e-01   1.657481e-24 
1.632700e-01   1.371790e-24 
1.659900e-01   1.135482e-24 
1.687100e-01   9.400275e-25 
1.714300e-01   7.783076e-25 
1.741500e-01   6.444417e-25 
1.768700e-01   5.335767e-25 
1.795900e-01   4.417398e-25 
1.823100e-01   3.656236e-25 
1.850400e-01   3.023145e-25 
1.877600e-01   2.500318e-25 
1.904800e-01   2.066800e-25 
1.933200e-01   1.692890e-25 
1.959200e-01   1.409185e-25 
1.986400e-01   1.162086e-25 
2.040800e-01   8.623276e-26 
2.068000e-01   7.130190e-26 
2.095300e-01   5.885452e-26 
2.122500e-01   4.857287e-26 
2.149700e-01   4.004275e-26 
2.176900e-01   3.297322e-26 
2.204100e-01   2.711074e-26 
2.231300e-01   2.225616e-26 
2.258500e-01   1.823583e-26 
2.285700e-01   1.490921e-26 
2.312900e-01   1.216063e-26 
2.340200e-01   9.883044e-27 
2.367400e-01   8.013790e-27 
2.394600e-01   6.474061e-27 
2.421800e-01   5.211094e-27 
2.449000e-01   4.174735e-27 
2.476200e-01   3.328649e-27 
2.503400e-01   2.638451e-27 
2.530600e-01   2.078354e-27 
2.557800e-01   1.625176e-27 
2.585100e-01   1.259269e-27 
2.612300e-01   9.675005e-28 
2.639500e-01   7.352452e-28 
2.666700e-01   5.516706e-28 
2.693900e-01   4.078896e-28 
2.721100e-01   2.962796e-28 
2.857200e-01   3.850465e-29 
2.993200e-01   1.776346e-31 
3.129300e-01   0.000000e+00 
3.265300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.673500e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.217700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.489800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.306100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
5.986400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.258500e-01   0.000000e+00 
6.394600e-01   0.000000e+00 
6.530600e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
6.938800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.210900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.483000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.755100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.027200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.299400e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.571500e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
8.843600e-01   0.000000e+00 
8.979600e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.251700e-01   0.000000e+00 
9.387800e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.659900e-01   0.000000e+00 
9.796000e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_d4/data_d4_avDCS_GeLR_0_120GeV.txt <==
9.523900e-02   2.770299e-22 
9.796000e-02   2.139167e-22 
1.006800e-01   1.657715e-22 
1.034000e-01   1.288901e-22 
1.061200e-01   1.005340e-22 
1.088400e-01   7.865639e-23 
1.115700e-01   6.166480e-23 
1.142900e-01   4.852309e-23 
1.170100e-01   3.828436e-23 
1.197300e-01   3.028358e-23 
1.224500e-01   2.401372e-23 
1.251700e-01   1.908681e-23 
1.278900e-01   1.520489e-23 
1.306100e-01   1.213851e-23 
1.333300e-01   9.710669e-24 
1.360600e-01   7.777504e-24 
1.469400e-01   9.866811e-24 
1.496600e-01   8.439112e-24 
1.523800e-01   7.185167e-24 
1.551000e-01   6.107695e-24 
1.578200e-01   5.190539e-24 
1.605500e-01   4.410223e-24 
1.632700e-01   3.752117e-24 
1.659900e-01   3.194915e-24 
1.687100e-01   2.722906e-24 
1.714300e-01   2.322716e-24 
1.741500e-01   1.983072e-24 
1.768700e-01   1.694506e-24 
1.795900e-01   1.449078e-24 
1.823100e-01   1.240101e-24 
1.850400e-01   1.061390e-24 
1.877600e-01   9.095251e-25 
1.904800e-01   7.798405e-25 
1.933200e-01   6.644999e-25 
1.959200e-01   5.741941e-25 
1.986400e-01   4.930321e-25 
2.040800e-01   4.018473e-25 
2.068000e-01   3.470888e-25 
2.095300e-01   2.997591e-25 
2.122500e-01   2.591843e-25 
2.149700e-01   2.242514e-25 
2.176900e-01   1.941594e-25 
2.204100e-01   1.682086e-25 
2.231300e-01   1.458120e-25 
2.258500e-01   1.264645e-25 
2.285700e-01   1.097358e-25 
2.312900e-01   9.526004e-26 
2.340200e-01   8.268006e-26 
2.367400e-01   7.182108e-26 
2.394600e-01   6.240372e-26 
2.421800e-01   5.423081e-26 
2.449000e-01   4.713534e-26 
2.476200e-01   4.097125e-26 
2.503400e-01   3.561307e-26 
2.530600e-01   3.095558e-26 
2.557800e-01   2.690348e-26 
2.585100e-01   2.336602e-26 
2.612300e-01   2.030037e-26 
2.639500e-01   1.763147e-26 
2.666700e-01   1.530851e-26 
2.693900e-01   1.328602e-26 
2.721100e-01   1.152516e-26 
2.857200e-01   5.604436e-27 
2.993200e-01   2.664371e-27 
3.129300e-01   1.222144e-27 
3.265300e-01   5.325909e-28 
3.401400e-01   2.148024e-28 
3.537400e-01   7.693243e-29 
3.673500e-01   2.245175e-29 
3.809500e-01   4.323902e-30 
3.945600e-01   2.161357e-31 
4.081700e-01   0.000000e+00 
4.217700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.489800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.306100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
5.986400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.258500e-01   0.000000e+00 
6.394600e-01   0.000000e+00 
6.530600e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
6.938800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.210900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.483000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.755100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.027200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.299400e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.571500e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
8.843600e-01   0.000000e+00 
8.979600e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.251700e-01   0.000000e+00 
9.387800e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.659900e-01   0.000000e+00 
9.796000e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_d4/data_d4_avDCS_GeLR_0_200GeV.txt <==
9.523900e-02   4.584377e-22 
9.796000e-02   3.605908e-22 
1.006800e-01   2.847019e-22 
1.034000e-01   2.255862e-22 
1.061200e-01   1.793591e-22 
1.088400e-01   1.430762e-22 
1.115700e-01   1.144027e-22 
1.142900e-01   9.183103e-23 
1.170100e-01   7.392996e-23 
1.197300e-01   5.968715e-23 
1.224500e-01   4.831986e-23 
1.251700e-01   3.922030e-23 
1.278900e-01   3.191522e-23 
1.306100e-01   2.603431e-23 
1.333300e-01   2.128734e-23 
1.360600e-01   1.743304e-23 
1.469400e-01   2.348313e-23 
1.496600e-01   2.051547e-23 
1.523800e-01   1.784866e-23 
1.551000e-01   1.550921e-23 
1.578200e-01   1.347757e-23 
1.605500e-01   1.171451e-23 
1.632700e-01   1.019785e-23 
1.659900e-01   8.887929e-24 
1.687100e-01   7.755759e-24 
1.714300e-01   6.776162e-24 
1.741500e-01   5.927505e-24 
1.768700e-01   5.191281e-24 
1.795900e-01   4.551710e-24 
1.823100e-01   3.995358e-24 
1.850400e-01   3.509060e-24 
1.877600e-01   3.086567e-24 
1.904800e-01   2.717600e-24 
1.933200e-01   2.381729e-24 
1.959200e-01   2.112575e-24 
1.986400e-01   1.865072e-24 
2.040800e-01   1.628443e-24 
2.068000e-01   1.447684e-24 
2.095300e-01   1.287217e-24 
2.122500e-01   1.146098e-24 
2.149700e-01   1.021509e-24 
2.176900e-01   9.114356e-25 
2.204100e-01   8.140824e-25 
2.231300e-01   7.278789e-25 
2.258500e-01   6.514557e-25 
2.285700e-01   5.836223e-25 
2.312900e-01   5.233385e-25 
2.340200e-01   4.695198e-25 
2.367400e-01   4.217682e-25 
2.394600e-01   3.791870e-25 
2.421800e-01   3.411790e-25 
2.449000e-01   3.072173e-25 
2.476200e-01   2.768399e-25 
2.503400e-01   2.496442e-25 
2.530600e-01   2.252739e-25 
2.557800e-01   2.034156e-25 
2.585100e-01   1.837256e-25 
2.612300e-01   1.661047e-25 
2.639500e-01   1.502600e-25 
2.666700e-01   1.360026e-25 
2.693900e-01   1.231637e-25 
2.721100e-01   1.115941e-25 
2.857200e-01   6.859650e-26 
2.993200e-01   4.260167e-26 
3.129300e-01   2.665841e-26 
3.265300e-01   1.679174e-26 
3.401400e-01   1.062386e-26 
3.537400e-01   6.747328e-27 
3.673500e-01   4.293925e-27 
3.809500e-01   2.737059e-27 
3.945600e-01   1.744515e-27 
4.081700e-01   1.111071e-27 
4.217700e-01   7.065849e-28 
4.353800e-01   4.478855e-28 
4.489800e-01   2.828357e-28 
4.625900e-01   1.775675e-28 
4.761900e-01   1.107367e-28 
4.898000e-01   6.842304e-29 
5.034000e-01   4.183345e-29 
5.170100e-01   2.521766e-29 
5.306100e-01   1.495095e-29 
5.578300e-01   4.896632e-30 
5.714300e-01   2.670864e-30 
5.850400e-01   1.390843e-30 
5.986400e-01   6.800441e-31 
6.122500e-01   3.035955e-31 
6.258500e-01   1.175962e-31 
6.394600e-01   3.547067e-32 
6.530600e-01   6.185725e-33 
6.666700e-01   7.947025e-35 
6.802800e-01   0.000000e+00 
6.938800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.210900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.483000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.755100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.027200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.299400e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.571500e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
8.843600e-01   0.000000e+00 
8.979600e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.251700e-01   0.000000e+00 
9.387800e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.659900e-01   0.000000e+00 
9.796000e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_d4/data_d4_avDCS_GeLR_0_250GeV.txt <==
9.523900e-02   5.280975e-22 
9.796000e-02   4.174346e-22 
1.006800e-01   3.312255e-22 
1.034000e-01   2.637694e-22 
1.061200e-01   2.107821e-22 
1.088400e-01   1.690027e-22 
1.115700e-01   1.358335e-22 
1.142900e-01   1.096015e-22 
1.170100e-01   8.870014e-23 
1.197300e-01   7.199150e-23 
1.224500e-01   5.859286e-23 
1.251700e-01   4.781555e-23 
1.278900e-01   3.912152e-23 
1.306100e-01   3.208813e-23 
1.333300e-01   2.638306e-23 
1.360600e-01   2.172753e-23 
1.469400e-01   2.963879e-23 
1.496600e-01   2.602858e-23 
1.523800e-01   2.276522e-23 
1.551000e-01   1.988752e-23 
1.578200e-01   1.737605e-23 
1.605500e-01   1.518601e-23 
1.632700e-01   1.329294e-23 
1.659900e-01   1.165008e-23 
1.687100e-01   1.022327e-23 
1.714300e-01   8.982744e-24 
1.741500e-01   7.902764e-24 
1.768700e-01   6.961205e-24 
1.795900e-01   6.139191e-24 
1.823100e-01   5.420509e-24 
1.850400e-01   4.789140e-24 
1.877600e-01   4.237772e-24 
1.904800e-01   3.753765e-24 
1.933200e-01   3.310793e-24 
1.959200e-01   2.953936e-24 
1.986400e-01   2.624071e-24 
2.040800e-01   2.325798e-24 
2.068000e-01   2.080747e-24 
2.095300e-01   1.861863e-24 
2.122500e-01   1.668266e-24 
2.149700e-01   1.496398e-24 
2.176900e-01   1.343716e-24 
2.204100e-01   1.207937e-24 
2.231300e-01   1.087047e-24 
2.258500e-01   9.792767e-25 
2.285700e-01   8.830900e-25 
2.312900e-01   7.971299e-25 
2.340200e-01   7.199537e-25 
2.367400e-01   6.510897e-25 
2.394600e-01   5.893340e-25 
2.421800e-01   5.338929e-25 
2.449000e-01   4.840643e-25 
2.476200e-01   4.392375e-25 
2.503400e-01   3.988676e-25 
2.530600e-01   3.624764e-25 
2.557800e-01   3.296428e-25 
2.585100e-01   2.998861e-25 
2.612300e-01   2.730924e-25 
2.639500e-01   2.488531e-25 
2.666700e-01   2.269064e-25 
2.693900e-01   2.070195e-25 
2.721100e-01   1.889853e-25 
2.857200e-01   1.207422e-25 
2.993200e-01   7.808626e-26 
3.129300e-01   5.099255e-26 
3.265300e-01   3.359510e-26 
3.401400e-01   2.228867e-26 
3.537400e-01   1.488488e-26 
3.673500e-01   9.991445e-27 
3.809500e-01   6.739934e-27 
3.945600e-01   4.563566e-27 
4.081700e-01   3.100527e-27 
4.217700e-01   2.113240e-27 
4.353800e-01   1.443379e-27 
4.489800e-01   9.880351e-28 
4.625900e-01   6.771242e-28 
4.761900e-01   4.646556e-28 
4.898000e-01   3.189355e-28 
5.034000e-01   2.189825e-28 
5.170100e-01   1.502509e-28 
5.306100e-01   1.030186e-28 
5.578300e-01   4.814943e-29 
5.714300e-01   3.279650e-29 
5.850400e-01   2.225194e-29 
5.986400e-01   1.503397e-29 
6.122500e-01   1.009920e-29 
6.258500e-01   6.741776e-30 
6.394600e-01   4.463590e-30 
6.530600e-01   2.927832e-30 
6.666700e-01   1.897622e-30 
6.802800e-01   1.212982e-30 
6.938800e-01   7.626965e-31 
7.074900e-01   4.695061e-31 
7.210900e-01   2.817214e-31 
7.347000e-01   1.634957e-31 
7.483000e-01   9.092220e-32 
7.619100e-01   4.772149e-32 
7.755100e-01   2.309554e-32 
7.891200e-01   9.884307e-33 
8.027200e-01   3.454937e-33 
8.163300e-01   7.970224e-34 
8.299400e-01   4.976975e-35 
8.435400e-01   0.000000e+00 
8.571500e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
8.843600e-01   0.000000e+00 
8.979600e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.251700e-01   0.000000e+00 
9.387800e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.659900e-01   0.000000e+00 
9.796000e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_d4/data_d4_avDCS_GeLR_0_300GeV.txt <==
9.523900e-02   5.789784e-22 
9.796000e-02   4.590976e-22 
1.006800e-01   3.654419e-22 
1.034000e-01   2.919491e-22 
1.061200e-01   2.340528e-22 
1.088400e-01   1.882709e-22 
1.115700e-01   1.518171e-22 
1.142900e-01   1.229026e-22 
1.170100e-01   9.979493e-23 
1.197300e-01   8.126762e-23 
1.224500e-01   6.636564e-23 
1.251700e-01   5.434286e-23 
1.278900e-01   4.461449e-23 
1.306100e-01   3.672003e-23 
1.333300e-01   3.029631e-23 
1.360600e-01   2.503804e-23 
1.469400e-01   3.439618e-23 
1.496600e-01   3.030429e-23 
1.523800e-01   2.659185e-23 
1.551000e-01   2.330741e-23 
1.578200e-01   2.043217e-23 
1.605500e-01   1.791742e-23 
1.632700e-01   1.573715e-23 
1.659900e-01   1.383949e-23 
1.687100e-01   1.218648e-23 
1.714300e-01   1.074498e-23 
1.741500e-01   9.486267e-24 
1.768700e-01   8.385587e-24 
1.795900e-01   7.421700e-24 
1.823100e-01   6.576381e-24 
1.850400e-01   5.831450e-24 
1.877600e-01   5.178875e-24 
1.904800e-01   4.604214e-24 
1.933200e-01   4.076553e-24 
1.959200e-01   3.650109e-24 
1.986400e-01   3.254660e-24 
2.040800e-01   2.910010e-24 
2.068000e-01   2.613299e-24 
2.095300e-01   2.347270e-24 
2.122500e-01   2.111160e-24 
2.149700e-01   1.900856e-24 
2.176900e-01   1.713411e-24 
2.204100e-01   1.546173e-24 
2.231300e-01   1.396788e-24 
2.258500e-01   1.263184e-24 
2.285700e-01   1.143543e-24 
2.312900e-01   1.036272e-24 
2.340200e-01   9.396422e-25 
2.367400e-01   8.531317e-25 
2.394600e-01   7.752905e-25 
2.421800e-01   7.051715e-25 
2.449000e-01   6.419384e-25 
2.476200e-01   5.848568e-25 
2.503400e-01   5.332747e-25 
2.530600e-01   4.866148e-25 
2.557800e-01   4.443681e-25 
2.585100e-01   4.059474e-25 
2.612300e-01   3.712294e-25 
2.639500e-01   3.397093e-25 
2.666700e-01   3.110680e-25 
2.693900e-01   2.850210e-25 
2.721100e-01   2.613143e-25 
2.857200e-01   1.706668e-25 
2.993200e-01   1.129193e-25 
3.129300e-01   7.550726e-26 
3.265300e-01   5.098500e-26 
3.401400e-01   3.470320e-26 
3.537400e-01   2.380086e-26 
3.673500e-01   1.642562e-26 
3.809500e-01   1.140512e-26 
3.945600e-01   7.958664e-27 
4.081700e-01   5.580192e-27 
4.217700e-01   3.930491e-27 
4.353800e-01   2.778694e-27 
4.489800e-01   1.971952e-27 
4.625900e-01   1.403621e-27 
4.761900e-01   1.002286e-27 
4.898000e-01   7.174324e-28 
5.034000e-01   5.148739e-28 
5.170100e-01   3.701975e-28 
5.306100e-01   2.667290e-28 
5.578300e-01   1.390132e-28 
5.714300e-01   1.005508e-28 
5.850400e-01   7.276731e-29 
5.986400e-01   5.269840e-29 
6.122500e-01   3.816204e-29 
6.258500e-01   2.763717e-29 
6.394600e-01   2.000127e-29 
6.530600e-01   1.446699e-29 
6.666700e-01   1.044885e-29 
6.802800e-01   7.534540e-30 
6.938800e-01   5.423493e-30 
7.074900e-01   3.893210e-30 
7.210900e-01   2.786545e-30 
7.347000e-01   1.986628e-30 
7.483000e-01   1.410753e-30 
7.619100e-01   9.962557e-31 
7.755100e-01   6.995437e-31 
7.891200e-01   4.876685e-31 
8.027200e-01   3.371471e-31 
8.163300e-01   2.307688e-31 
8.299400e-01   1.561845e-31 
8.435400e-01   1.042521e-31 
8.571500e-01   6.842397e-32 
8.707500e-01   4.405425e-32 
8.843600e-01   2.766237e-32 
8.979600e-01   1.683432e-32 
9.115700e-01   9.845305e-33 
9.251700e-01   5.466598e-33 
9.387800e-01   2.821669e-33 
9.523900e-01   1.306754e-33 
9.659900e-01   5.117059e-34 
9.796000e-01   1.446797e-34 
9.932000e-01   1.750356e-35 
1.006800e+00   0.000000e+00 
1.020400e+00   0.000000e+00 
1.034000e+00   0.000000e+00 
1.047600e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.074800e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.183700e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.265300e+00   0.000000e+00 
1.268000e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.273500e+00   0.000000e+00 
1.276200e+00   0.000000e+00 
1.278900e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.308900e+00   0.000000e+00 
1.311600e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.317000e+00   0.000000e+00 
1.319700e+00   0.000000e+00 
1.322500e+00   0.000000e+00 
1.352200e+00   0.000000e+00 
1.327900e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.333300e+00   0.000000e+00 
1.336100e+00   0.000000e+00 
1.338800e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_d4/data_d4_avDCS_GeLR_0_400GeV.txt <==
9.523900e-02   6.478911e-22 
9.796000e-02   5.156932e-22 
1.006800e-01   4.120609e-22 
1.034000e-01   3.304585e-22 
1.061200e-01   2.659501e-22 
1.088400e-01   2.147621e-22 
1.115700e-01   1.738601e-22 
1.142900e-01   1.413023e-22 
1.170100e-01   1.151909e-22 
1.197300e-01   9.418019e-23 
1.224500e-01   7.721975e-23 
1.251700e-01   6.348640e-23 
1.278900e-01   5.233326e-23 
1.306100e-01   4.324967e-23 
1.333300e-01   3.583088e-23 
1.360600e-01   2.973550e-23 
1.469400e-01   4.114896e-23 
1.496600e-01   3.639142e-23 
1.523800e-01   3.205596e-23 
1.551000e-01   2.820555e-23 
1.578200e-01   2.482262e-23 
1.605500e-01   2.185346e-23 
1.632700e-01   1.927031e-23 
1.659900e-01   1.701419e-23 
1.687100e-01   1.504218e-23 
1.714300e-01   1.331652e-23 
1.741500e-01   1.180440e-23 
1.768700e-01   1.047750e-23 
1.795900e-01   9.311371e-24 
1.823100e-01   8.285064e-24 
1.850400e-01   7.377381e-24 
1.877600e-01   6.579346e-24 
1.904800e-01   5.874019e-24 
1.933200e-01   5.223953e-24 
1.959200e-01   4.696644e-24 
1.986400e-01   4.205868e-24 
2.040800e-01   3.796492e-24 
2.068000e-01   3.424133e-24 
2.095300e-01   3.088845e-24 
2.122500e-01   2.790078e-24 
2.149700e-01   2.522943e-24 
2.176900e-01   2.283968e-24 
2.204100e-01   2.069961e-24 
2.231300e-01   1.878096e-24 
2.258500e-01   1.705861e-24 
2.285700e-01   1.551058e-24 
2.312900e-01   1.411750e-24 
2.340200e-01   1.285789e-24 
2.367400e-01   1.172596e-24 
2.394600e-01   1.070366e-24 
2.421800e-01   9.779274e-25 
2.449000e-01   8.942529e-25 
2.476200e-01   8.184277e-25 
2.503400e-01   7.496451e-25 
2.530600e-01   6.871868e-25 
2.557800e-01   6.304174e-25 
2.585100e-01   5.785860e-25 
2.612300e-01   5.315663e-25 
2.639500e-01   4.887084e-25 
2.666700e-01   4.496109e-25 
2.693900e-01   4.139126e-25 
2.721100e-01   3.812907e-25 
2.857200e-01   2.551160e-25 
2.993200e-01   1.730413e-25 
3.129300e-01   1.187106e-25 
3.265300e-01   8.229789e-26 
3.401400e-01   5.755850e-26 
3.537400e-01   4.059520e-26 
3.673500e-01   2.883504e-26 
3.809500e-01   2.062443e-26 
3.945600e-01   1.483930e-26 
4.081700e-01   1.073789e-26 
4.217700e-01   7.813151e-27 
4.353800e-01   5.711892e-27 
4.489800e-01   4.196109e-27 
4.625900e-01   3.095361e-27 
4.761900e-01   2.293286e-27 
4.898000e-01   1.705285e-27 
5.034000e-01   1.272985e-27 
5.170100e-01   9.533760e-28 
5.306100e-01   7.165182e-28 
5.578300e-01   4.082859e-28 
5.714300e-01   3.095831e-28 
5.850400e-01   2.353136e-28 
5.986400e-01   1.793448e-28 
6.122500e-01   1.369803e-28 
6.258500e-01   1.048761e-28 
6.394600e-01   8.044715e-29 
6.530600e-01   6.184009e-29 
6.666700e-01   4.761330e-29 
6.802800e-01   3.672144e-29 
6.938800e-01   2.836998e-29 
7.074900e-01   2.194523e-29 
7.210900e-01   1.700057e-29 
7.347000e-01   1.318273e-29 
7.483000e-01   1.023497e-29 
7.619100e-01   7.951947e-30 
7.755100e-01   6.184079e-30 
7.891200e-01   4.811377e-30 
8.027200e-01   3.746013e-30 
8.163300e-01   2.917068e-30 
8.299400e-01   2.271977e-30 
8.435400e-01   1.770062e-30 
8.571500e-01   1.378542e-30 
8.707500e-01   1.073641e-30 
8.843600e-01   8.356211e-31 
8.979600e-01   6.501371e-31 
9.115700e-01   5.053029e-31 
9.251700e-01   3.924257e-31 
9.387800e-01   3.043348e-31 
9.523900e-01   2.356746e-31 
9.659900e-01   1.822321e-31 
9.796000e-01   1.405904e-31 
9.932000e-01   1.082557e-31 
1.006800e+00   8.313497e-32 
1.020400e+00   6.365779e-32 
1.034000e+00   4.857320e-32 
1.047600e+00   3.693128e-32 
1.061200e+00   2.794995e-32 
1.074800e+00   2.105282e-32 
1.088400e+00   1.576684e-32 
1.102000e+00   1.173630e-32 
1.115700e+00   8.650790e-33 
1.129300e+00   6.338324e-33 
1.142900e+00   4.598353e-33 
1.156500e+00   3.301093e-33 
1.170100e+00   2.337646e-33 
1.183700e+00   1.631095e-33 
1.197300e+00   1.116934e-33 
1.210900e+00   7.479574e-34 
1.224500e+00   4.880550e-34 
1.227200e+00   4.463559e-34 
1.229900e+00   4.079948e-34 
1.232700e+00   3.708652e-34 
1.235400e+00   3.377980e-34 
1.238100e+00   3.070263e-34 
1.240800e+00   2.787382e-34 
1.243500e+00   2.528673e-34 
1.246300e+00   2.277986e-34 
1.249000e+00   2.056623e-34 
1.257200e+00   1.642035e-34 
1.259900e+00   1.467442e-34 
1.262600e+00   1.308139e-34 
1.265300e+00   1.162678e-34 
1.268000e+00   1.030395e-34 
1.270800e+00   9.038495e-35 
1.273500e+00   7.930100e-35 
1.276200e+00   6.947052e-35 
1.278900e+00   6.040539e-35 
1.281600e+00   5.238940e-35 
1.289800e+00   3.634326e-35 
1.292500e+00   3.068902e-35 
1.295200e+00   2.574695e-35 
1.298000e+00   2.124616e-35 
1.300700e+00   1.748072e-35 
1.303400e+00   1.420754e-35 
1.306100e+00   1.140313e-35 
1.308900e+00   8.939977e-36 
1.311600e+00   6.892323e-36 
1.314300e+00   5.218028e-36 
1.317000e+00   3.851202e-36 
1.319700e+00   2.738463e-36 
1.322500e+00   1.851489e-36 
1.352200e+00   0.000000e+00 
1.327900e+00   6.987781e-37 
1.330600e+00   3.556434e-37 
1.333300e+00   1.494310e-37 
1.336100e+00   3.977717e-38 
1.338800e+00   8.777645e-39 
1.341500e+00   0.000000e+00 
1.344200e+00   0.000000e+00 
1.346900e+00   0.000000e+00 
1.349700e+00   0.000000e+00 
1.352400e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.357800e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.363300e+00   0.000000e+00 
1.366000e+00   0.000000e+00 
1.368700e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.374200e+00   0.000000e+00 
1.376900e+00   0.000000e+00 
1.379600e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.385000e+00   0.000000e+00 
1.387800e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.393200e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.398700e+00   0.000000e+00 
1.401400e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.412300e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.434000e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.464000e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.474800e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.483000e+00   0.000000e+00 
1.485700e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.493900e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.523800e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.578200e+00   0.000000e+00 
1.605500e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_d4/data_d4_avDCS_GeLR_0_500GeV.txt <==
9.523900e-02   6.922226e-22 
9.796000e-02   5.521888e-22 
1.006800e-01   4.421959e-22 
1.034000e-01   3.554132e-22 
1.061200e-01   2.866724e-22 
1.088400e-01   2.320159e-22 
1.115700e-01   1.882542e-22 
1.142900e-01   1.533493e-22 
1.170100e-01   1.252975e-22 
1.197300e-01   1.026791e-22 
1.224500e-01   8.438266e-23 
1.251700e-01   6.953683e-23 
1.278900e-01   5.745500e-23 
1.306100e-01   4.759387e-23 
1.333300e-01   3.952305e-23 
1.360600e-01   3.287778e-23 
1.469400e-01   4.566085e-23 
1.496600e-01   4.046840e-23 
1.523800e-01   3.572463e-23 
1.551000e-01   3.150234e-23 
1.578200e-01   2.778510e-23 
1.605500e-01   2.451603e-23 
1.632700e-01   2.166639e-23 
1.659900e-01   1.917266e-23 
1.687100e-01   1.698875e-23 
1.714300e-01   1.507391e-23 
1.741500e-01   1.339278e-23 
1.768700e-01   1.191462e-23 
1.795900e-01   1.061302e-23 
1.823100e-01   9.465180e-24 
1.850400e-01   8.447958e-24 
1.877600e-01   7.551810e-24 
1.904800e-01   6.758150e-24 
1.933200e-01   6.025145e-24 
1.959200e-01   5.429310e-24 
1.986400e-01   4.873641e-24 
2.040800e-01   4.421338e-24 
2.068000e-01   3.997211e-24 
2.095300e-01   3.614370e-24 
2.122500e-01   3.272480e-24 
2.149700e-01   2.966150e-24 
2.176900e-01   2.691541e-24 
2.204100e-01   2.445126e-24 
2.231300e-01   2.223759e-24 
2.258500e-01   2.024643e-24 
2.285700e-01   1.845317e-24 
2.312900e-01   1.683609e-24 
2.340200e-01   1.537103e-24 
2.367400e-01   1.405178e-24 
2.394600e-01   1.285783e-24 
2.421800e-01   1.177607e-24 
2.449000e-01   1.079484e-24 
2.476200e-01   9.903814e-25 
2.503400e-01   9.093871e-25 
2.530600e-01   8.356854e-25 
2.557800e-01   7.685570e-25 
2.585100e-01   7.071386e-25 
2.612300e-01   6.513029e-25 
2.639500e-01   6.003036e-25 
2.666700e-01   5.536766e-25 
2.693900e-01   5.110131e-25 
2.721100e-01   4.719433e-25 
2.857200e-01   3.198881e-25 
2.993200e-01   2.198695e-25 
3.129300e-01   1.528974e-25 
3.265300e-01   1.074800e-25 
3.401400e-01   7.624726e-26 
3.537400e-01   5.456315e-26 
3.673500e-01   3.933738e-26 
3.809500e-01   2.856737e-26 
3.945600e-01   2.087635e-26 
4.081700e-01   1.534834e-26 
4.217700e-01   1.135055e-26 
4.353800e-01   8.436784e-27 
4.489800e-01   6.303806e-27 
4.625900e-01   4.731395e-27 
4.761900e-01   3.567903e-27 
4.898000e-01   2.701491e-27 
5.034000e-01   2.054235e-27 
5.170100e-01   1.567824e-27 
5.306100e-01   1.201280e-27 
5.578300e-01   7.124114e-28 
5.714300e-01   5.514604e-28 
5.850400e-01   4.281230e-28 
5.986400e-01   3.334325e-28 
6.122500e-01   2.603851e-28 
6.258500e-01   2.039368e-28 
6.394600e-01   1.601199e-28 
6.530600e-01   1.260584e-28 
6.666700e-01   9.946648e-29 
6.802800e-01   7.866715e-29 
6.938800e-01   6.236588e-29 
7.074900e-01   4.954087e-29 
7.210900e-01   3.943995e-29 
7.347000e-01   3.145428e-29 
7.483000e-01   2.513685e-29 
7.619100e-01   2.012028e-29 
7.755100e-01   1.613517e-29 
7.891200e-01   1.295793e-29 
8.027200e-01   1.042409e-29 
8.163300e-01   8.396566e-30 
8.299400e-01   6.772821e-30 
8.435400e-01   5.470893e-30 
8.571500e-01   4.424101e-30 
8.707500e-01   3.582222e-30 
8.843600e-01   2.903240e-30 
8.979600e-01   2.355683e-30 
9.115700e-01   1.912887e-30 
9.251700e-01   1.554872e-30 
9.387800e-01   1.264687e-30 
9.523900e-01   1.029378e-30 
9.659900e-01   8.385234e-31 
9.796000e-01   6.833313e-31 
9.932000e-01   5.572152e-31 
1.006800e+00   4.545546e-31 
1.020400e+00   3.709533e-31 
1.034000e+00   3.027853e-31 
1.047600e+00   2.471966e-31 
1.061200e+00   2.018302e-31 
1.074800e+00   1.647865e-31 
1.088400e+00   1.345343e-31 
1.102000e+00   1.098114e-31 
1.115700e+00   8.948116e-32 
1.129300e+00   7.299186e-32 
1.142900e+00   5.951600e-32 
1.156500e+00   4.849845e-32 
1.170100e+00   3.949132e-32 
1.183700e+00   3.213479e-32 
1.197300e+00   2.611886e-32 
1.210900e+00   2.121022e-32 
1.224500e+00   1.719950e-32 
1.227200e+00   1.649738e-32 
1.229900e+00   1.582151e-32 
1.232700e+00   1.514921e-32 
1.235400e+00   1.452734e-32 
1.238100e+00   1.393027e-32 
1.240800e+00   1.335732e-32 
1.243500e+00   1.280727e-32 
1.246300e+00   1.225894e-32 
1.249000e+00   1.175186e-32 
1.257200e+00   1.169992e-32 
1.259900e+00   1.121579e-32 
1.262600e+00   1.074691e-32 
1.265300e+00   1.029462e-32 
1.268000e+00   9.858618e-33 
1.270800e+00   9.424963e-33 
1.273500e+00   9.024615e-33 
1.276200e+00   8.640282e-33 
1.278900e+00   8.270952e-33 
1.281600e+00   7.917036e-33 
1.289800e+00   7.733120e-33 
1.292500e+00   7.403195e-33 
1.295200e+00   7.084828e-33 
1.298000e+00   6.766447e-33 
1.300700e+00   6.472533e-33 
1.303400e+00   6.190202e-33 
1.306100e+00   5.919902e-33 
1.308900e+00   5.650988e-33 
1.311600e+00   5.402472e-33 
1.314300e+00   5.163953e-33 
1.317000e+00   4.935681e-33 
1.319700e+00   4.717095e-33 
1.322500e+00   4.499792e-33 
1.352200e+00   2.707235e-33 
1.327900e+00   4.106785e-33 
1.330600e+00   3.922966e-33 
1.333300e+00   3.746778e-33 
1.336100e+00   3.572279e-33 
1.338800e+00   3.411163e-33 
1.341500e+00   3.256897e-33 
1.344200e+00   3.109397e-33 
1.346900e+00   2.967850e-33 
1.349700e+00   2.827421e-33 
1.352400e+00   2.698010e-33 
1.355100e+00   2.573890e-33 
1.357800e+00   2.455066e-33 
1.360600e+00   2.337504e-33 
1.363300e+00   2.228983e-33 
1.366000e+00   2.125474e-33 
1.368700e+00   2.026336e-33 
1.371400e+00   1.931493e-33 
1.374200e+00   1.837640e-33 
1.376900e+00   1.750861e-33 
1.379600e+00   1.668121e-33 
1.382300e+00   1.588794e-33 
1.385000e+00   1.512972e-33 
1.387800e+00   1.437959e-33 
1.390500e+00   1.368638e-33 
1.393200e+00   1.302602e-33 
1.395900e+00   1.239332e-33 
1.398700e+00   1.176822e-33 
1.401400e+00   1.119342e-33 
1.404100e+00   1.064578e-33 
1.406800e+00   1.012340e-33 
1.409500e+00   9.621667e-34 
1.412300e+00   9.126424e-34 
1.415000e+00   8.670714e-34 
1.417700e+00   8.235399e-34 
1.420400e+00   7.820211e-34 
1.423100e+00   7.422431e-34 
1.425900e+00   7.030696e-34 
1.428600e+00   6.670831e-34 
1.431300e+00   6.328021e-34 
1.434000e+00   6.001081e-34 
1.436700e+00   5.690210e-34 
1.439500e+00   5.382249e-34 
1.442200e+00   5.100550e-34 
1.444900e+00   4.830462e-34 
1.447600e+00   4.573527e-34 
1.450400e+00   4.319786e-34 
1.453100e+00   4.087172e-34 
1.455800e+00   2.258879e-33 
1.458500e+00   2.153569e-33 
1.461200e+00   2.046059e-33 
1.464000e+00   1.935910e-33 
1.466700e+00   1.832740e-33 
1.469400e+00   1.733230e-33 
1.472100e+00   1.637800e-33 
1.474800e+00   1.546784e-33 
1.477600e+00   1.456651e-33 
1.480300e+00   1.374385e-33 
1.483000e+00   1.295459e-33 
1.485700e+00   1.220699e-33 
1.488400e+00   1.149762e-33 
1.491200e+00   1.080203e-33 
1.493900e+00   1.016401e-33 
1.496600e+00   9.558135e-34 
1.523800e+00   4.972182e-34 
1.551000e+00   2.385100e-34 
1.578200e+00   1.013240e-34 
1.605500e+00   3.489182e-35 
1.632700e+00   7.990980e-36 
1.823100e+00   0.000000e+00 
2.040800e+00   0.000000e+00 
2.176900e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_d4/data_d4_avDCS_GeLR_0_700GeV.txt <==
9.523900e-02   7.458814e-22 
9.796000e-02   5.964402e-22 
1.006800e-01   4.788018e-22 
1.034000e-01   3.857814e-22 
1.061200e-01   3.119360e-22 
1.088400e-01   2.530896e-22 
1.115700e-01   2.058673e-22 
1.142900e-01   1.681171e-22 
1.170100e-01   1.377101e-22 
1.197300e-01   1.131366e-22 
1.224500e-01   9.321350e-23 
1.251700e-01   7.701044e-23 
1.278900e-01   6.379337e-23 
1.306100e-01   5.298100e-23 
1.333300e-01   4.411091e-23 
1.360600e-01   3.679023e-23 
1.469400e-01   5.126631e-23 
1.496600e-01   4.554289e-23 
1.523800e-01   4.029938e-23 
1.551000e-01   3.562110e-23 
1.578200e-01   3.149324e-23 
1.605500e-01   2.785519e-23 
1.632700e-01   2.467712e-23 
1.659900e-01   2.189012e-23 
1.687100e-01   1.944421e-23 
1.714300e-01   1.729514e-23 
1.741500e-01   1.540431e-23 
1.768700e-01   1.373825e-23 
1.795900e-01   1.226804e-23 
1.823100e-01   1.096871e-23 
1.850400e-01   9.814732e-24 
1.877600e-01   8.795867e-24 
1.904800e-01   7.891538e-24 
1.933200e-01   7.054439e-24 
1.959200e-01   6.372458e-24 
1.986400e-01   5.735059e-24 
2.040800e-01   5.229378e-24 
2.068000e-01   4.739791e-24 
2.095300e-01   4.296678e-24 
2.122500e-01   3.900032e-24 
2.149700e-01   3.543834e-24 
2.176900e-01   3.223831e-24 
2.204100e-01   2.936062e-24 
2.231300e-01   2.676986e-24 
2.258500e-01   2.443455e-24 
2.285700e-01   2.232686e-24 
2.312900e-01   2.042216e-24 
2.340200e-01   1.869279e-24 
2.367400e-01   1.713220e-24 
2.394600e-01   1.571678e-24 
2.421800e-01   1.443156e-24 
2.449000e-01   1.326324e-24 
2.476200e-01   1.220005e-24 
2.503400e-01   1.123148e-24 
2.530600e-01   1.034819e-24 
2.557800e-01   9.541885e-25 
2.585100e-01   8.802544e-25 
2.612300e-01   8.128908e-25 
2.639500e-01   7.512236e-25 
2.666700e-01   6.947180e-25 
2.693900e-01   6.428989e-25 
2.721100e-01   5.953365e-25 
2.857200e-01   4.090329e-25 
2.993200e-01   2.850518e-25 
3.129300e-01   2.010389e-25 
3.265300e-01   1.433649e-25 
3.401400e-01   1.032041e-25 
3.537400e-01   7.496240e-26 
3.673500e-01   5.487082e-26 
3.809500e-01   4.046791e-26 
3.945600e-01   3.004141e-26 
4.081700e-01   2.244225e-26 
4.217700e-01   1.686829e-26 
4.353800e-01   1.274678e-26 
4.489800e-01   9.685114e-27 
4.625900e-01   7.394214e-27 
4.761900e-01   5.673232e-27 
4.898000e-01   4.371753e-27 
5.034000e-01   3.384164e-27 
5.170100e-01   2.630097e-27 
5.306100e-01   2.052615e-27 
5.578300e-01   1.264039e-27 
5.714300e-01   9.974903e-28 
5.850400e-01   7.897135e-28 
5.986400e-01   6.273908e-28 
6.122500e-01   4.999429e-28 
6.258500e-01   3.996768e-28 
6.394600e-01   3.204194e-28 
6.530600e-01   2.576559e-28 
6.666700e-01   2.077307e-28 
6.802800e-01   1.679287e-28 
6.938800e-01   1.361268e-28 
7.074900e-01   1.106085e-28 
7.210900e-01   9.010495e-29 
7.347000e-01   7.356454e-29 
7.483000e-01   6.020599e-29 
7.619100e-01   4.937441e-29 
7.755100e-01   4.058406e-29 
7.891200e-01   3.342265e-29 
8.027200e-01   2.758407e-29 
8.163300e-01   2.280631e-29 
8.299400e-01   1.889150e-29 
8.435400e-01   1.567930e-29 
8.571500e-01   1.303454e-29 
8.707500e-01   1.085570e-29 
8.843600e-01   9.054911e-30 
8.979600e-01   7.565844e-30 
9.115700e-01   6.330579e-30 
9.251700e-01   5.305733e-30 
9.387800e-01   4.452633e-30 
9.523900e-01   3.742016e-30 
9.659900e-01   3.149467e-30 
9.796000e-01   2.653931e-30 
9.932000e-01   2.239479e-30 
1.006800e+00   1.892100e-30 
1.020400e+00   1.600499e-30 
1.034000e+00   1.355410e-30 
1.047600e+00   1.149142e-30 
1.061200e+00   9.752954e-31 
1.074800e+00   8.286162e-31 
1.088400e+00   7.047062e-31 
1.102000e+00   5.999047e-31 
1.115700e+00   5.105716e-31 
1.129300e+00   4.354428e-31 
1.142900e+00   3.716918e-31 
1.156500e+00   3.175407e-31 
1.170100e+00   2.714900e-31 
1.183700e+00   2.323007e-31 
1.197300e+00   1.989142e-31 
1.210900e+00   1.704455e-31 
1.224500e+00   1.461518e-31 
1.227200e+00   1.417661e-31 
1.229900e+00   1.375192e-31 
1.232700e+00   1.332525e-31 
1.235400e+00   1.292655e-31 
1.238100e+00   1.253991e-31 
1.240800e+00   1.216542e-31 
1.243500e+00   1.180214e-31 
1.246300e+00   1.143720e-31 
1.249000e+00   1.109657e-31 
1.257200e+00   1.166059e-31 
1.259900e+00   1.131896e-31 
1.262600e+00   1.098249e-31 
1.265300e+00   1.065350e-31 
1.268000e+00   1.033312e-31 
1.270800e+00   1.001036e-31 
1.273500e+00   9.708562e-32 
1.276200e+00   9.416021e-32 
1.278900e+00   9.132293e-32 
1.281600e+00   8.857191e-32 
1.289800e+00   9.066780e-32 
1.292500e+00   8.800019e-32 
1.295200e+00   8.538227e-32 
1.298000e+00   8.273299e-32 
1.300700e+00   8.025063e-32 
1.303400e+00   7.783963e-32 
1.306100e+00   7.549931e-32 
1.308900e+00   7.314733e-32 
1.311600e+00   7.094972e-32 
1.314300e+00   6.881858e-32 
1.317000e+00   6.675341e-32 
1.319700e+00   6.475044e-32 
1.322500e+00   6.273807e-32 
1.352200e+00   4.494339e-32 
1.327900e+00   5.903589e-32 
1.330600e+00   5.726913e-32 
1.333300e+00   5.555701e-32 
1.336100e+00   5.383618e-32 
1.338800e+00   5.222771e-32 
1.341500e+00   5.066904e-32 
1.344200e+00   4.915832e-32 
1.346900e+00   4.769257e-32 
1.349700e+00   4.621920e-32 
1.352400e+00   4.484321e-32 
1.355100e+00   4.350799e-32 
1.357800e+00   4.221323e-32 
1.360600e+00   4.091247e-32 
1.363300e+00   3.969635e-32 
1.366000e+00   3.851694e-32 
1.368700e+00   3.737387e-32 
1.371400e+00   3.626478e-32 
1.374200e+00   3.514946e-32 
1.376900e+00   3.410764e-32 
1.379600e+00   3.309795e-32 
1.382300e+00   3.211698e-32 
1.385000e+00   3.116693e-32 
1.387800e+00   3.021121e-32 
1.390500e+00   2.931788e-32 
1.393200e+00   2.845117e-32 
1.395900e+00   2.761037e-32 
1.398700e+00   2.676510e-32 
1.401400e+00   2.597529e-32 
1.404100e+00   2.520811e-32 
1.406800e+00   2.446479e-32 
1.409500e+00   2.374305e-32 
1.412300e+00   2.301791e-32 
1.415000e+00   2.234013e-32 
1.417700e+00   2.168223e-32 
1.420400e+00   2.104397e-32 
1.423100e+00   2.042462e-32 
1.425900e+00   1.980236e-32 
1.428600e+00   1.922002e-32 
1.431300e+00   1.865497e-32 
1.434000e+00   1.810692e-32 
1.436700e+00   1.757492e-32 
1.439500e+00   1.703950e-32 
1.442200e+00   1.653947e-32 
1.444900e+00   1.605369e-32 
1.447600e+00   1.558266e-32 
1.450400e+00   1.510884e-32 
1.453100e+00   1.466555e-32 
1.455800e+00   8.098437e-32 
1.458500e+00   7.925929e-32 
1.461200e+00   7.732118e-32 
1.464000e+00   7.522002e-32 
1.466700e+00   7.317467e-32 
1.469400e+00   7.114420e-32 
1.472100e+00   6.914953e-32 
1.474800e+00   6.719907e-32 
1.477600e+00   6.522750e-32 
1.480300e+00   6.337772e-32 
1.483000e+00   6.157615e-32 
1.485700e+00   5.982626e-32 
1.488400e+00   5.812500e-32 
1.491200e+00   5.641128e-32 
1.493900e+00   5.480581e-32 
1.496600e+00   5.324790e-32 
1.523800e+00   3.981071e-32 
1.551000e+00   2.974087e-32 
1.578200e+00   2.219820e-32 
1.605500e+00   1.653171e-32 
1.632700e+00   1.230708e-32 
1.823100e+00   1.459631e-33 
2.040800e+00   8.869840e-35 
2.176900e+00   8.454298e-36 
2.340200e+00   7.798955e-40 
2.530600e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_d4/data_d4_avDCS_GeLR_0_800GeV.txt <==
9.523900e-02   7.633782e-22 
9.796000e-02   6.108867e-22 
1.006800e-01   4.907646e-22 
1.034000e-01   3.957167e-22 
1.061200e-01   3.202103e-22 
1.088400e-01   2.599999e-22 
1.115700e-01   2.116499e-22 
1.142900e-01   1.729712e-22 
1.170100e-01   1.417950e-22 
1.197300e-01   1.165824e-22 
1.224500e-01   9.612673e-23 
1.251700e-01   7.947918e-23 
1.278900e-01   6.588963e-23 
1.306100e-01   5.476492e-23 
1.333300e-01   4.563203e-23 
1.360600e-01   3.808910e-23 
1.469400e-01   5.312078e-23 
1.496600e-01   4.722365e-23 
1.523800e-01   4.181645e-23 
1.551000e-01   3.698854e-23 
1.578200e-01   3.272582e-23 
1.605500e-01   2.896640e-23 
1.632700e-01   2.568028e-23 
1.659900e-01   2.279672e-23 
1.687100e-01   2.026439e-23 
1.714300e-01   1.803802e-23 
1.741500e-01   1.607792e-23 
1.768700e-01   1.434974e-23 
1.795900e-01   1.282372e-23 
1.823100e-01   1.147419e-23 
1.850400e-01   1.027484e-23 
1.877600e-01   9.215240e-24 
1.904800e-01   8.274117e-24 
1.933200e-01   7.402384e-24 
1.959200e-01   6.691709e-24 
1.986400e-01   6.027053e-24 
2.040800e-01   5.503673e-24 
2.068000e-01   4.992200e-24 
2.095300e-01   4.528908e-24 
2.122500e-01   4.113901e-24 
2.149700e-01   3.740964e-24 
2.176900e-01   3.405696e-24 
2.204100e-01   3.104006e-24 
2.231300e-01   2.832232e-24 
2.258500e-01   2.587092e-24 
2.285700e-01   2.365707e-24 
2.312900e-01   2.165517e-24 
2.340200e-01   1.983637e-24 
2.367400e-01   1.819406e-24 
2.394600e-01   1.670356e-24 
2.421800e-01   1.534930e-24 
2.449000e-01   1.411746e-24 
2.476200e-01   1.299569e-24 
2.503400e-01   1.197312e-24 
2.530600e-01   1.104000e-24 
2.557800e-01   1.018766e-24 
2.585100e-01   9.405570e-25 
2.612300e-01   8.692550e-25 
2.639500e-01   8.039397e-25 
2.666700e-01   7.440510e-25 
2.693900e-01   6.890928e-25 
2.721100e-01   6.386156e-25 
2.857200e-01   4.405195e-25 
2.993200e-01   3.082388e-25 
3.129300e-01   2.182889e-25 
3.265300e-01   1.563189e-25 
3.401400e-01   1.130095e-25 
3.537400e-01   8.244001e-26 
3.673500e-01   6.060969e-26 
3.809500e-01   4.489964e-26 
3.945600e-01   3.348213e-26 
4.081700e-01   2.512744e-26 
4.217700e-01   1.897426e-26 
4.353800e-01   1.440575e-26 
4.489800e-01   1.099778e-26 
4.625900e-01   8.436898e-27 
4.761900e-01   6.504824e-27 
4.898000e-01   5.037378e-27 
5.034000e-01   3.918899e-27 
5.170100e-01   3.061110e-27 
5.306100e-01   2.401213e-27 
5.578300e-01   1.494152e-27 
5.714300e-01   1.185322e-27 
5.850400e-01   9.434486e-28 
5.986400e-01   7.535875e-28 
6.122500e-01   6.037919e-28 
6.258500e-01   4.853730e-28 
6.394600e-01   3.913005e-28 
6.530600e-01   3.164386e-28 
6.666700e-01   2.565864e-28 
6.802800e-01   2.086269e-28 
6.938800e-01   1.701106e-28 
7.074900e-01   1.390419e-28 
7.210900e-01   1.139483e-28 
7.347000e-01   9.359575e-29 
7.483000e-01   7.706982e-29 
7.619100e-01   6.359762e-29 
7.755100e-01   5.260368e-29 
7.891200e-01   4.359710e-29 
8.027200e-01   3.621278e-29 
8.163300e-01   3.013586e-29 
8.299400e-01   2.512772e-29 
8.435400e-01   2.099453e-29 
8.571500e-01   1.757117e-29 
8.707500e-01   1.473435e-29 
8.843600e-01   1.237542e-29 
8.979600e-01   1.041298e-29 
9.115700e-01   8.775063e-30 
9.251700e-01   7.407477e-30 
9.387800e-01   6.261945e-30 
9.523900e-01   5.301594e-30 
9.659900e-01   4.495549e-30 
9.796000e-01   3.817062e-30 
9.932000e-01   3.245804e-30 
1.006800e+00   2.763769e-30 
1.020400e+00   2.356360e-30 
1.034000e+00   2.011551e-30 
1.047600e+00   1.719319e-30 
1.061200e+00   1.471302e-30 
1.074800e+00   1.260510e-30 
1.088400e+00   1.081156e-30 
1.102000e+00   9.283318e-31 
1.115700e+00   7.970742e-31 
1.129300e+00   6.858468e-31 
1.142900e+00   5.907350e-31 
1.156500e+00   5.093119e-31 
1.170100e+00   4.395242e-31 
1.183700e+00   3.796500e-31 
1.197300e+00   3.282229e-31 
1.210900e+00   2.840054e-31 
1.224500e+00   2.459532e-31 
1.227200e+00   2.390526e-31 
1.229900e+00   2.323490e-31 
1.232700e+00   2.256086e-31 
1.235400e+00   2.192983e-31 
1.238100e+00   2.131730e-31 
1.240800e+00   2.072243e-31 
1.243500e+00   2.014457e-31 
1.246300e+00   1.956323e-31 
1.249000e+00   1.901898e-31 
1.257200e+00   2.019553e-31 
1.259900e+00   1.964493e-31 
1.262600e+00   1.910074e-31 
1.265300e+00   1.856728e-31 
1.268000e+00   1.804690e-31 
1.270800e+00   1.752170e-31 
1.273500e+00   1.702953e-31 
1.276200e+00   1.655124e-31 
1.278900e+00   1.608677e-31 
1.281600e+00   1.563556e-31 
1.289800e+00   1.613464e-31 
1.292500e+00   1.569410e-31 
1.295200e+00   1.526011e-31 
1.298000e+00   1.482027e-31 
1.300700e+00   1.440699e-31 
1.303400e+00   1.400455e-31 
1.306100e+00   1.361371e-31 
1.308900e+00   1.321990e-31 
1.311600e+00   1.285127e-31 
1.314300e+00   1.249326e-31 
1.317000e+00   1.214528e-31 
1.319700e+00   1.180747e-31 
1.322500e+00   1.146737e-31 
1.352200e+00   8.425682e-32 
1.327900e+00   1.083981e-31 
1.330600e+00   1.053934e-31 
1.333300e+00   1.024762e-31 
1.336100e+00   9.953793e-32 
1.338800e+00   9.678821e-32 
1.341500e+00   9.411651e-32 
1.344200e+00   9.152002e-32 
1.346900e+00   8.899881e-32 
1.349700e+00   8.645922e-32 
1.352400e+00   8.408279e-32 
1.355100e+00   8.177211e-32 
1.357800e+00   7.952788e-32 
1.360600e+00   7.726819e-32 
1.363300e+00   7.515037e-32 
1.366000e+00   7.309341e-32 
1.368700e+00   7.109472e-32 
1.371400e+00   6.915129e-32 
1.374200e+00   6.719418e-32 
1.376900e+00   6.536127e-32 
1.379600e+00   6.357896e-32 
1.382300e+00   6.184789e-32 
1.385000e+00   6.016509e-32 
1.387800e+00   5.846987e-32 
1.390500e+00   5.688183e-32 
1.393200e+00   5.533845e-32 
1.395900e+00   5.383732e-32 
1.398700e+00   5.232566e-32 
1.401400e+00   5.090929e-32 
1.404100e+00   4.953192e-32 
1.406800e+00   4.819490e-32 
1.409500e+00   4.689247e-32 
1.412300e+00   4.558112e-32 
1.415000e+00   4.435218e-32 
1.417700e+00   4.315750e-32 
1.420400e+00   4.199610e-32 
1.423100e+00   4.086588e-32 
1.425900e+00   3.972808e-32 
1.428600e+00   3.866129e-32 
1.431300e+00   3.762366e-32 
1.434000e+00   3.661467e-32 
1.436700e+00   3.563435e-32 
1.439500e+00   3.464599e-32 
1.442200e+00   3.371878e-32 
1.444900e+00   3.281780e-32 
1.447600e+00   3.194145e-32 
1.450400e+00   3.105768e-32 
1.453100e+00   3.022912e-32 
1.455800e+00   1.663548e-31 
1.458500e+00   1.632565e-31 
1.461200e+00   1.597018e-31 
1.464000e+00   1.558041e-31 
1.466700e+00   1.519886e-31 
1.469400e+00   1.481833e-31 
1.472100e+00   1.444330e-31 
1.474800e+00   1.407553e-31 
1.477600e+00   1.370268e-31 
1.480300e+00   1.335197e-31 
1.483000e+00   1.301009e-31 
1.485700e+00   1.267658e-31 
1.488400e+00   1.235205e-31 
1.491200e+00   1.202416e-31 
1.493900e+00   1.171654e-31 
1.496600e+00   1.141662e-31 
1.523800e+00   8.797520e-32 
1.551000e+00   6.784392e-32 
1.578200e+00   5.235052e-32 
1.605500e+00   4.038237e-32 
1.632700e+00   3.119708e-32 
1.823100e+00   5.151828e-33 
2.040800e+00   6.245984e-34 
2.176900e+00   1.520030e-34 
2.340200e+00   2.225196e-35 
2.530600e+00   9.911019e-37 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_d4/data_d4_avDCS_GeLR_0_900GeV.txt <==
9.523900e-02   7.772449e-22 
9.796000e-02   6.223408e-22 
1.006800e-01   5.002558e-22 
1.034000e-01   4.036034e-22 
1.061200e-01   3.267823e-22 
1.088400e-01   2.654916e-22 
1.115700e-01   2.162473e-22 
1.142900e-01   1.768329e-22 
1.170100e-01   1.450458e-22 
1.197300e-01   1.193261e-22 
1.224500e-01   9.844773e-23 
1.251700e-01   8.144688e-23 
1.278900e-01   6.756159e-23 
1.306100e-01   5.618829e-23 
1.333300e-01   4.684641e-23 
1.360600e-01   3.912660e-23 
1.469400e-01   5.459853e-23 
1.496600e-01   4.856350e-23 
1.523800e-01   4.302632e-23 
1.551000e-01   3.807969e-23 
1.578200e-01   3.370982e-23 
1.605500e-01   2.985403e-23 
1.632700e-01   2.648200e-23 
1.659900e-01   2.352157e-23 
1.687100e-01   2.092055e-23 
1.714300e-01   1.863263e-23 
1.741500e-01   1.661736e-23 
1.768700e-01   1.483964e-23 
1.795900e-01   1.326914e-23 
1.823100e-01   1.187961e-23 
1.850400e-01   1.064406e-23 
1.877600e-01   9.551937e-24 
1.904800e-01   8.581446e-24 
1.933200e-01   7.682030e-24 
1.959200e-01   6.948419e-24 
1.986400e-01   6.261979e-24 
2.040800e-01   5.724463e-24 
2.068000e-01   5.195475e-24 
2.095300e-01   4.716030e-24 
2.122500e-01   4.286308e-24 
2.149700e-01   3.899952e-24 
2.176900e-01   3.552458e-24 
2.204100e-01   3.239614e-24 
2.231300e-01   2.957648e-24 
2.258500e-01   2.703197e-24 
2.285700e-01   2.473286e-24 
2.312900e-01   2.265291e-24 
2.340200e-01   2.076229e-24 
2.367400e-01   1.905423e-24 
2.394600e-01   1.750336e-24 
2.421800e-01   1.609357e-24 
2.449000e-01   1.481054e-24 
2.476200e-01   1.364165e-24 
2.503400e-01   1.257557e-24 
2.530600e-01   1.160228e-24 
2.557800e-01   1.071279e-24 
2.585100e-01   9.896235e-25 
2.612300e-01   9.151398e-25 
2.639500e-01   8.468758e-25 
2.666700e-01   7.842542e-25 
2.693900e-01   7.267587e-25 
2.721100e-01   6.739245e-25 
2.857200e-01   4.662775e-25 
2.993200e-01   3.272625e-25 
3.129300e-01   2.324852e-25 
3.265300e-01   1.670123e-25 
3.401400e-01   1.211284e-25 
3.537400e-01   8.865091e-26 
3.673500e-01   6.539160e-26 
3.809500e-01   4.860456e-26 
3.945600e-01   3.636809e-26 
4.081700e-01   2.738715e-26 
4.217700e-01   2.075261e-26 
4.353800e-01   1.581141e-26 
4.489800e-01   1.211386e-26 
4.625900e-01   9.326575e-27 
4.761900e-01   7.216931e-27 
4.898000e-01   5.609394e-27 
5.034000e-01   4.380125e-27 
5.170100e-01   3.434213e-27 
5.306100e-01   2.704102e-27 
5.578300e-01   1.695612e-27 
5.714300e-01   1.350394e-27 
5.850400e-01   1.079075e-27 
5.986400e-01   8.653516e-28 
6.122500e-01   6.961317e-28 
6.258500e-01   5.618735e-28 
6.394600e-01   4.548330e-28 
6.530600e-01   3.693369e-28 
6.666700e-01   3.007324e-28 
6.802800e-01   2.455551e-28 
6.938800e-01   2.010740e-28 
7.074900e-01   1.650574e-28 
7.210900e-01   1.358565e-28 
7.347000e-01   1.120814e-28 
7.483000e-01   9.270135e-29 
7.619100e-01   7.683919e-29 
7.755100e-01   6.384366e-29 
7.891200e-01   5.315494e-29 
8.027200e-01   4.435562e-29 
8.163300e-01   3.708437e-29 
8.299400e-01   3.106719e-29 
8.435400e-01   2.608042e-29 
8.571500e-01   2.193276e-29 
8.707500e-01   1.848104e-29 
8.843600e-01   1.559846e-29 
8.979600e-01   1.319002e-29 
9.115700e-01   1.117102e-29 
9.251700e-01   9.477769e-30 
9.387800e-01   8.053103e-30 
9.523900e-01   6.853316e-30 
9.659900e-01   5.841792e-30 
9.796000e-01   4.986329e-30 
9.932000e-01   4.262803e-30 
1.006800e+00   3.649318e-30 
1.020400e+00   3.128409e-30 
1.034000e+00   2.685418e-30 
1.047600e+00   2.308129e-30 
1.061200e+00   1.986356e-30 
1.074800e+00   1.711545e-30 
1.088400e+00   1.476498e-30 
1.102000e+00   1.275230e-30 
1.115700e+00   1.101470e-30 
1.129300e+00   9.534646e-31 
1.142900e+00   8.262277e-31 
1.156500e+00   7.167227e-31 
1.170100e+00   6.223675e-31 
1.183700e+00   5.409756e-31 
1.197300e+00   4.706800e-31 
1.210900e+00   4.099088e-31 
1.224500e+00   3.573163e-31 
1.227200e+00   3.477448e-31 
1.229900e+00   3.384390e-31 
1.232700e+00   3.290645e-31 
1.235400e+00   3.202833e-31 
1.238100e+00   3.117455e-31 
1.240800e+00   3.034491e-31 
1.243500e+00   2.953804e-31 
1.246300e+00   2.872514e-31 
1.249000e+00   2.796325e-31 
1.257200e+00   2.990442e-31 
1.259900e+00   2.912931e-31 
1.262600e+00   2.836117e-31 
1.265300e+00   2.760664e-31 
1.268000e+00   2.686950e-31 
1.270800e+00   2.612420e-31 
1.273500e+00   2.542503e-31 
1.276200e+00   2.474486e-31 
1.278900e+00   2.408350e-31 
1.281600e+00   2.344025e-31 
1.289800e+00   2.431679e-31 
1.292500e+00   2.368539e-31 
1.295200e+00   2.306289e-31 
1.298000e+00   2.243077e-31 
1.300700e+00   2.183611e-31 
1.303400e+00   2.125623e-31 
1.306100e+00   2.069208e-31 
1.308900e+00   2.012303e-31 
1.311600e+00   1.958969e-31 
1.314300e+00   1.907093e-31 
1.317000e+00   1.856641e-31 
1.319700e+00   1.807583e-31 
1.322500e+00   1.758146e-31 
1.352200e+00   1.312750e-31 
1.327900e+00   1.666716e-31 
1.330600e+00   1.622892e-31 
1.333300e+00   1.580269e-31 
1.336100e+00   1.537278e-31 
1.338800e+00   1.497010e-31 
1.341500e+00   1.457819e-31 
1.344200e+00   1.419708e-31 
1.346900e+00   1.382624e-31 
1.349700e+00   1.345241e-31 
1.352400e+00   1.310179e-31 
1.355100e+00   1.276078e-31 
1.357800e+00   1.242904e-31 
1.360600e+00   1.209438e-31 
1.363300e+00   1.178076e-31 
1.366000e+00   1.147536e-31 
1.368700e+00   1.117833e-31 
1.371400e+00   1.088938e-31 
1.374200e+00   1.059786e-31 
1.376900e+00   1.032437e-31 
1.379600e+00   1.005840e-31 
1.382300e+00   9.799427e-32 
1.385000e+00   9.547446e-32 
1.387800e+00   9.293274e-32 
1.390500e+00   9.054765e-32 
1.393200e+00   8.822719e-32 
1.395900e+00   8.596873e-32 
1.398700e+00   8.368901e-32 
1.401400e+00   8.155096e-32 
1.404100e+00   7.946888e-32 
1.406800e+00   7.744310e-32 
1.409500e+00   7.547021e-32 
1.412300e+00   7.348001e-32 
1.415000e+00   7.161266e-32 
1.417700e+00   6.979380e-32 
1.420400e+00   6.802378e-32 
1.423100e+00   6.630095e-32 
1.425900e+00   6.456037e-32 
1.428600e+00   6.292842e-32 
1.431300e+00   6.133895e-32 
1.434000e+00   5.979207e-32 
1.436700e+00   5.828366e-32 
1.439500e+00   5.676255e-32 
1.442200e+00   5.533493e-32 
1.444900e+00   5.394411e-32 
1.447600e+00   5.259005e-32 
1.450400e+00   5.122225e-32 
1.453100e+00   4.993895e-32 
1.455800e+00   2.740931e-31 
1.458500e+00   2.694260e-31 
1.461200e+00   2.640014e-31 
1.464000e+00   2.580038e-31 
1.466700e+00   2.521034e-31 
1.469400e+00   2.462118e-31 
1.472100e+00   2.403865e-31 
1.474800e+00   2.346626e-31 
1.477600e+00   2.288507e-31 
1.480300e+00   2.233753e-31 
1.483000e+00   2.180276e-31 
1.485700e+00   2.128060e-31 
1.488400e+00   2.077123e-31 
1.491200e+00   2.025626e-31 
1.493900e+00   1.977181e-31 
1.496600e+00   1.929960e-31 
1.523800e+00   1.513997e-31 
1.551000e+00   1.189294e-31 
1.578200e+00   9.354261e-32 
1.605500e+00   7.360492e-32 
1.632700e+00   5.804234e-32 
1.823100e+00   1.135049e-32 
2.040800e+00   1.814524e-33 
2.176900e+00   5.704497e-34 
2.340200e+00   1.355099e-34 
2.530600e+00   2.183095e-35 
2.829900e+00   4.434280e-37 
3.047600e+00   0.000000e+00 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_d4/data_d4_avDCS_GeLR_10_00GeV.txt <==
9.523900e-02   8.831428e-22 
9.796000e-02   7.100538e-22 
1.006800e-01   5.731246e-22 
1.034000e-01   4.643143e-22 
1.061200e-01   3.775051e-22 
1.088400e-01   3.079817e-22 
1.115700e-01   2.519119e-22 
1.142900e-01   2.068631e-22 
1.170100e-01   1.703943e-22 
1.197300e-01   1.407726e-22 
1.224500e-01   1.166349e-22 
1.251700e-01   9.690374e-23 
1.278900e-01   8.072678e-23 
1.306100e-01   6.742484e-23 
1.333300e-01   5.645594e-23 
1.360600e-01   4.735623e-23 
1.469400e-01   6.630549e-23 
1.496600e-01   5.919908e-23 
1.523800e-01   5.264870e-23 
1.551000e-01   4.677401e-23 
1.578200e-01   4.156547e-23 
1.605500e-01   3.695362e-23 
1.632700e-01   3.290669e-23 
1.659900e-01   2.934168e-23 
1.687100e-01   2.619895e-23 
1.714300e-01   2.342520e-23 
1.741500e-01   2.097380e-23 
1.768700e-01   1.880402e-23 
1.795900e-01   1.688060e-23 
1.823100e-01   1.517298e-23 
1.850400e-01   1.364944e-23 
1.877600e-01   1.229803e-23 
1.904800e-01   1.109299e-23 
1.933200e-01   9.972182e-24 
1.959200e-01   9.054807e-24 
1.986400e-01   8.193421e-24 
2.040800e-01   7.542158e-24 
2.068000e-01   6.872040e-24 
2.095300e-01   6.262086e-24 
2.122500e-01   5.713349e-24 
2.149700e-01   5.218292e-24 
2.176900e-01   4.771499e-24 
2.204100e-01   4.367943e-24 
2.231300e-01   4.003028e-24 
2.258500e-01   3.672649e-24 
2.285700e-01   3.373169e-24 
2.312900e-01   3.101357e-24 
2.340200e-01   2.853486e-24 
2.367400e-01   2.628825e-24 
2.394600e-01   2.424181e-24 
2.421800e-01   2.237546e-24 
2.449000e-01   2.067146e-24 
2.476200e-01   1.911393e-24 
2.503400e-01   1.768878e-24 
2.530600e-01   1.638341e-24 
2.557800e-01   1.518653e-24 
2.585100e-01   1.408418e-24 
2.612300e-01   1.307533e-24 
2.639500e-01   1.214764e-24 
2.666700e-01   1.129382e-24 
2.693900e-01   1.050729e-24 
2.721100e-01   9.782102e-25 
2.857200e-01   6.904671e-25 
2.993200e-01   4.945168e-25 
3.129300e-01   3.585791e-25 
3.265300e-01   2.629955e-25 
3.401400e-01   1.947909e-25 
3.537400e-01   1.456215e-25 
3.673500e-01   1.097453e-25 
3.809500e-01   8.335773e-26 
3.945600e-01   6.375123e-26 
4.081700e-01   4.907882e-26 
4.217700e-01   3.802506e-26 
4.353800e-01   2.962767e-26 
4.489800e-01   2.321680e-26 
4.625900e-01   1.828563e-26 
4.761900e-01   1.447652e-26 
4.898000e-01   1.151384e-26 
5.034000e-01   9.201094e-27 
5.170100e-01   7.384035e-27 
5.306100e-01   5.951844e-27 
5.578300e-01   3.912577e-27 
5.714300e-01   3.190985e-27 
5.850400e-01   2.611606e-27 
5.986400e-01   2.145285e-27 
6.122500e-01   1.767991e-27 
6.258500e-01   1.462070e-27 
6.394600e-01   1.212786e-27 
6.530600e-01   1.009260e-27 
6.666700e-01   8.422989e-28 
6.802800e-01   7.050098e-28 
6.938800e-01   5.918404e-28 
7.074900e-01   4.981391e-28 
7.210900e-01   4.204421e-28 
7.347000e-01   3.557380e-28 
7.483000e-01   3.017858e-28 
7.619100e-01   2.566113e-28 
7.755100e-01   2.187431e-28 
7.891200e-01   1.868736e-28 
8.027200e-01   1.600246e-28 
8.163300e-01   1.373179e-28 
8.299400e-01   1.180851e-28 
8.435400e-01   1.017677e-28 
8.571500e-01   8.787359e-29 
8.707500e-01   7.603409e-29 
8.843600e-01   6.590945e-29 
8.979600e-01   5.724611e-29 
9.115700e-01   4.980727e-29 
9.251700e-01   4.341704e-29 
9.387800e-01   3.790862e-29 
9.523900e-01   3.315557e-29 
9.659900e-01   2.904927e-29 
9.796000e-01   2.549046e-29 
9.932000e-01   2.240519e-29 
1.006800e+00   1.972376e-29 
1.020400e+00   1.738953e-29 
1.034000e+00   1.535417e-29 
1.047600e+00   1.357663e-29 
1.061200e+00   1.202185e-29 
1.074800e+00   1.065983e-29 
1.088400e+00   9.464901e-30 
1.102000e+00   8.415039e-30 
1.115700e+00   7.484936e-30 
1.129300e+00   6.671821e-30 
1.142900e+00   5.954423e-30 
1.156500e+00   5.320632e-30 
1.170100e+00   4.759941e-30 
1.183700e+00   4.263311e-30 
1.197300e+00   3.822868e-30 
1.210900e+00   3.431762e-30 
1.224500e+00   3.084063e-30 
1.227200e+00   3.019729e-30 
1.229900e+00   2.956863e-30 
1.232700e+00   2.893188e-30 
1.235400e+00   2.833204e-30 
1.238100e+00   2.774573e-30 
1.240800e+00   2.717269e-30 
1.243500e+00   2.661263e-30 
1.246300e+00   2.604511e-30 
1.249000e+00   2.551045e-30 
1.257200e+00   2.834772e-30 
1.259900e+00   2.778606e-30 
1.262600e+00   2.722155e-30 
1.265300e+00   2.666175e-30 
1.268000e+00   2.611049e-30 
1.270800e+00   2.554967e-30 
1.273500e+00   2.502013e-30 
1.276200e+00   2.450205e-30 
1.278900e+00   2.399535e-30 
1.281600e+00   2.349998e-30 
1.289800e+00   2.501225e-30 
1.292500e+00   2.451600e-30 
1.295200e+00   2.402131e-30 
1.298000e+00   2.351475e-30 
1.300700e+00   2.303476e-30 
1.303400e+00   2.256421e-30 
1.306100e+00   2.210341e-30 
1.308900e+00   2.163595e-30 
1.311600e+00   2.119522e-30 
1.314300e+00   2.076422e-30 
1.317000e+00   2.034277e-30 
1.319700e+00   1.993060e-30 
1.322500e+00   1.951278e-30 
1.352200e+00   1.562589e-30 
1.327900e+00   1.873385e-30 
1.330600e+00   1.835715e-30 
1.333300e+00   1.798883e-30 
1.336100e+00   1.761530e-30 
1.338800e+00   1.726312e-30 
1.341500e+00   1.691875e-30 
1.344200e+00   1.658180e-30 
1.346900e+00   1.625221e-30 
1.349700e+00   1.591796e-30 
1.352400e+00   1.560278e-30 
1.355100e+00   1.529437e-30 
1.357800e+00   1.499264e-30 
1.360600e+00   1.468666e-30 
1.363300e+00   1.439798e-30 
1.366000e+00   1.411555e-30 
1.368700e+00   1.383918e-30 
1.371400e+00   1.356870e-30 
1.374200e+00   1.329430e-30 
1.376900e+00   1.303552e-30 
1.379600e+00   1.278214e-30 
1.382300e+00   1.253421e-30 
1.385000e+00   1.229152e-30 
1.387800e+00   1.204524e-30 
1.390500e+00   1.181292e-30 
1.393200e+00   1.158541e-30 
1.395900e+00   1.136279e-30 
1.398700e+00   1.113680e-30 
1.401400e+00   1.092358e-30 
1.404100e+00   1.071482e-30 
1.406800e+00   1.051036e-30 
1.409500e+00   1.031024e-30 
1.412300e+00   1.010709e-30 
1.415000e+00   9.915364e-31 
1.417700e+00   9.727602e-31 
1.420400e+00   9.543731e-31 
1.423100e+00   9.363680e-31 
1.425900e+00   9.180874e-31 
1.428600e+00   9.008185e-31 
1.431300e+00   8.839150e-31 
1.434000e+00   8.673622e-31 
1.436700e+00   8.511444e-31 
1.439500e+00   8.346803e-31 
1.442200e+00   8.191335e-31 
1.444900e+00   8.039023e-31 
1.447600e+00   7.889843e-31 
1.450400e+00   7.738331e-31 
1.453100e+00   7.595216e-31 
1.455800e+00   4.088105e-30 
1.458500e+00   4.045246e-30 
1.461200e+00   3.990332e-30 
1.464000e+00   3.926945e-30 
1.466700e+00   3.863124e-30 
1.469400e+00   3.798433e-30 
1.472100e+00   3.733825e-30 
1.474800e+00   3.669785e-30 
1.477600e+00   3.604272e-30 
1.480300e+00   3.542111e-30 
1.483000e+00   3.481009e-30 
1.485700e+00   3.420997e-30 
1.488400e+00   3.362083e-30 
1.491200e+00   3.302136e-30 
1.493900e+00   3.245428e-30 
1.496600e+00   3.189777e-30 
1.523800e+00   2.683441e-30 
1.551000e+00   2.262756e-30 
1.578200e+00   1.912367e-30 
1.605500e+00   1.618972e-30 
1.632700e+00   1.374741e-30 
1.823100e+00   4.668923e-31 
2.040800e+00   1.536184e-31 
2.176900e+00   8.106597e-32 
2.340200e+00   3.950501e-32 
2.530600e+00   1.812629e-32 
2.829900e+00   5.892573e-33 
3.047600e+00   2.780819e-33 
3.401400e+00   8.947605e-34 
3.700700e+00   3.706692e-34 
4.000000e+00   1.565431e-34 
4.299300e+00   7.045437e-35 
4.680300e+00   2.536710e-35 
5.006800e+00   1.038459e-35 


==> anc/Ge_d4/data_d4_avDCS_GeLR_1_000GeV.txt <==
9.523900e-02   7.884814e-22 
9.796000e-02   6.316372e-22 
1.006800e-01   5.079638e-22 
1.034000e-01   4.100124e-22 
1.061200e-01   3.321267e-22 
1.088400e-01   2.699591e-22 
1.115700e-01   2.199896e-22 
1.142900e-01   1.799771e-22 
1.170100e-01   1.476950e-22 
1.197300e-01   1.215628e-22 
1.224500e-01   1.003405e-22 
1.251700e-01   8.305224e-23 
1.278900e-01   6.892634e-23 
1.306100e-01   5.735085e-23 
1.333300e-01   4.783852e-23 
1.360600e-01   3.997460e-23 
1.469400e-01   5.580379e-23 
1.496600e-01   4.965681e-23 
1.523800e-01   4.401387e-23 
1.551000e-01   3.897056e-23 
1.578200e-01   3.451349e-23 
1.605500e-01   3.057927e-23 
1.632700e-01   2.713728e-23 
1.659900e-01   2.411426e-23 
1.687100e-01   2.145721e-23 
1.714300e-01   1.911916e-23 
1.741500e-01   1.705895e-23 
1.768700e-01   1.524088e-23 
1.795900e-01   1.363410e-23 
1.823100e-01   1.221187e-23 
1.850400e-01   1.094679e-23 
1.877600e-01   9.828125e-24 
1.904800e-01   8.833648e-24 
1.933200e-01   7.911611e-24 
1.959200e-01   7.159270e-24 
1.986400e-01   6.454990e-24 
2.040800e-01   5.905950e-24 
2.068000e-01   5.362628e-24 
2.095300e-01   4.869943e-24 
2.122500e-01   4.428175e-24 
2.149700e-01   4.030832e-24 
2.176900e-01   3.673305e-24 
2.204100e-01   3.351316e-24 
2.231300e-01   3.060989e-24 
2.258500e-01   2.798896e-24 
2.285700e-01   2.561997e-24 
2.312900e-01   2.347593e-24 
2.340200e-01   2.152636e-24 
2.367400e-01   1.976439e-24 
2.394600e-01   1.816393e-24 
2.421800e-01   1.670848e-24 
2.449000e-01   1.538345e-24 
2.476200e-01   1.417582e-24 
2.503400e-01   1.307396e-24 
2.530600e-01   1.206765e-24 
2.557800e-01   1.114762e-24 
2.585100e-01   1.030268e-24 
2.612300e-01   9.531678e-25 
2.639500e-01   8.824760e-25 
2.666700e-01   8.176018e-25 
2.693900e-01   7.580154e-25 
2.721100e-01   7.032384e-25 
2.857200e-01   4.877104e-25 
2.993200e-01   3.431271e-25 
3.129300e-01   2.443492e-25 
3.265300e-01   1.759693e-25 
3.401400e-01   1.279452e-25 
3.537400e-01   9.387848e-26 
3.673500e-01   6.942643e-26 
3.809500e-01   5.173832e-26 
3.945600e-01   3.881523e-26 
4.081700e-01   2.930816e-26 
4.217700e-01   2.226833e-26 
4.353800e-01   1.701263e-26 
4.489800e-01   1.307015e-26 
4.625900e-01   1.009090e-26 
4.761900e-01   7.830354e-27 
4.898000e-01   6.103489e-27 
5.034000e-01   4.779604e-27 
5.170100e-01   3.758289e-27 
5.306100e-01   2.967915e-27 
5.578300e-01   1.872076e-27 
5.714300e-01   1.495398e-27 
5.850400e-01   1.198565e-27 
5.986400e-01   9.641102e-28 
6.122500e-01   7.779637e-28 
6.258500e-01   6.298716e-28 
6.394600e-01   5.114750e-28 
6.530600e-01   4.166433e-28 
6.666700e-01   3.403317e-28 
6.802800e-01   2.787818e-28 
6.938800e-01   2.290199e-28 
7.074900e-01   1.886127e-28 
7.210900e-01   1.557559e-28 
7.347000e-01   1.289254e-28 
7.483000e-01   1.069899e-28 
7.619100e-01   8.898287e-29 
7.755100e-01   7.418566e-29 
7.891200e-01   6.197791e-29 
8.027200e-01   5.189716e-29 
8.163300e-01   4.354158e-29 
8.299400e-01   3.660560e-29 
8.435400e-01   3.083938e-29 
8.571500e-01   2.602816e-29 
8.707500e-01   2.201149e-29 
8.843600e-01   1.864623e-29 
8.979600e-01   1.582552e-29 
9.115700e-01   1.345306e-29 
9.251700e-01   1.145673e-29 
9.387800e-01   9.771506e-30 
9.523900e-01   8.347531e-30 
9.659900e-01   7.142927e-30 
9.796000e-01   6.120715e-30 
9.932000e-01   5.253116e-30 
1.006800e+00   4.515007e-30 
1.020400e+00   3.886051e-30 
1.034000e+00   3.349261e-30 
1.047600e+00   2.890464e-30 
1.061200e+00   2.497767e-30 
1.074800e+00   2.161157e-30 
1.088400e+00   1.872218e-30 
1.102000e+00   1.623872e-30 
1.115700e+00   1.408661e-30 
1.129300e+00   1.224650e-30 
1.142900e+00   1.065882e-30 
1.156500e+00   9.287050e-31 
1.170100e+00   8.100495e-31 
1.183700e+00   7.072915e-31 
1.197300e+00   6.181923e-31 
1.210900e+00   5.408584e-31 
1.224500e+00   4.736587e-31 
1.227200e+00   4.613970e-31 
1.229900e+00   4.494694e-31 
1.232700e+00   4.374451e-31 
1.235400e+00   4.261684e-31 
1.238100e+00   4.151969e-31 
1.240800e+00   4.045259e-31 
1.243500e+00   3.941439e-31 
1.246300e+00   3.836689e-31 
1.249000e+00   3.738483e-31 
1.257200e+00   4.018782e-31 
1.259900e+00   3.918409e-31 
1.262600e+00   3.818718e-31 
1.265300e+00   3.720671e-31 
1.268000e+00   3.624775e-31 
1.270800e+00   3.527756e-31 
1.273500e+00   3.436658e-31 
1.276200e+00   3.347941e-31 
1.278900e+00   3.261604e-31 
1.281600e+00   3.177585e-31 
1.289800e+00   3.308797e-31 
1.292500e+00   3.226081e-31 
1.295200e+00   3.144373e-31 
1.298000e+00   3.061279e-31 
1.300700e+00   2.983050e-31 
1.303400e+00   2.906702e-31 
1.306100e+00   2.832348e-31 
1.308900e+00   2.757294e-31 
1.311600e+00   2.686867e-31 
1.314300e+00   2.618324e-31 
1.317000e+00   2.551618e-31 
1.319700e+00   2.486657e-31 
1.322500e+00   2.421148e-31 
1.352200e+00   1.828087e-31 
1.327900e+00   2.299875e-31 
1.330600e+00   2.241633e-31 
1.333300e+00   2.184957e-31 
1.336100e+00   2.127784e-31 
1.338800e+00   2.074113e-31 
1.341500e+00   2.021873e-31 
1.344200e+00   1.971027e-31 
1.346900e+00   1.921513e-31 
1.349700e+00   1.871544e-31 
1.352400e+00   1.824646e-31 
1.355100e+00   1.778990e-31 
1.357800e+00   1.734522e-31 
1.360600e+00   1.689638e-31 
1.363300e+00   1.647519e-31 
1.366000e+00   1.606499e-31 
1.368700e+00   1.566533e-31 
1.371400e+00   1.527633e-31 
1.374200e+00   1.488344e-31 
1.376900e+00   1.451470e-31 
1.379600e+00   1.415555e-31 
1.382300e+00   1.380561e-31 
1.385000e+00   1.346473e-31 
1.387800e+00   1.312063e-31 
1.390500e+00   1.279752e-31 
1.393200e+00   1.248274e-31 
1.395900e+00   1.217606e-31 
1.398700e+00   1.186651e-31 
1.401400e+00   1.157570e-31 
1.404100e+00   1.129237e-31 
1.406800e+00   1.101627e-31 
1.409500e+00   1.074728e-31 
1.412300e+00   1.047562e-31 
1.415000e+00   1.022038e-31 
1.417700e+00   9.971707e-32 
1.420400e+00   9.729337e-32 
1.423100e+00   9.493224e-32 
1.425900e+00   9.254654e-32 
1.428600e+00   9.030507e-32 
1.431300e+00   8.812010e-32 
1.434000e+00   8.599151e-32 
1.436700e+00   8.391571e-32 
1.439500e+00   8.182034e-32 
1.442200e+00   7.984967e-32 
1.444900e+00   7.793009e-32 
1.447600e+00   7.605799e-32 
1.450400e+00   7.416720e-32 
1.453100e+00   7.239026e-32 
1.455800e+00   3.964832e-31 
1.458500e+00   3.901683e-31 
1.461200e+00   3.827368e-31 
1.464000e+00   3.744782e-31 
1.466700e+00   3.663302e-31 
1.469400e+00   3.581721e-31 
1.472100e+00   3.500991e-31 
1.474800e+00   3.421507e-31 
1.477600e+00   3.340730e-31 
1.480300e+00   3.264531e-31 
1.483000e+00   3.190060e-31 
1.485700e+00   3.117279e-31 
1.488400e+00   3.046189e-31 
1.491200e+00   2.974224e-31 
1.493900e+00   2.906516e-31 
1.496600e+00   2.840389e-31 
1.523800e+00   2.254897e-31 
1.551000e+00   1.793135e-31 
1.578200e+00   1.428166e-31 
1.605500e+00   1.138405e-31 
1.632700e+00   9.096842e-32 
1.823100e+00   1.975123e-32 
2.040800e+00   3.683826e-33 
2.176900e+00   1.312360e-33 
2.340200e+00   3.797355e-34 
2.530600e+00   8.635963e-35 
2.829900e+00   6.714115e-36 
3.047600e+00   6.478058e-37 
3.401400e+00   0.000000e+00 
3.700700e+00   0.000000e+00 
4.000000e+00   0.000000e+00 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_d4/data_d4_avDCS_GeLR_1_300GeV.txt <==
9.523900e-02   8.119718e-22 
9.796000e-02   6.510791e-22 
1.006800e-01   5.241081e-22 
1.034000e-01   4.234561e-22 
1.061200e-01   3.433529e-22 
1.088400e-01   2.793577e-22 
1.115700e-01   2.278739e-22 
1.142900e-01   1.866120e-22 
1.170100e-01   1.532919e-22 
1.197300e-01   1.262946e-22 
1.224500e-01   1.043504e-22 
1.251700e-01   8.645759e-23 
1.278900e-01   7.182458e-23 
1.306100e-01   5.982243e-23 
1.333300e-01   4.995048e-23 
1.360600e-01   4.178169e-23 
1.469400e-01   5.837409e-23 
1.496600e-01   5.198985e-23 
1.523800e-01   4.612278e-23 
1.551000e-01   4.087441e-23 
1.578200e-01   3.623209e-23 
1.605500e-01   3.213100e-23 
1.632700e-01   2.854018e-23 
1.659900e-01   2.538378e-23 
1.687100e-01   2.260736e-23 
1.714300e-01   2.016230e-23 
1.741500e-01   1.800614e-23 
1.768700e-01   1.610193e-23 
1.795900e-01   1.441766e-23 
1.823100e-01   1.292566e-23 
1.850400e-01   1.159748e-23 
1.877600e-01   1.042205e-23 
1.904800e-01   9.376248e-24 
1.933200e-01   8.405853e-24 
1.959200e-01   7.613378e-24 
1.986400e-01   6.870954e-24 
2.040800e-01   6.297259e-24 
2.068000e-01   5.723188e-24 
2.095300e-01   5.202123e-24 
2.122500e-01   4.734493e-24 
2.149700e-01   4.313549e-24 
2.176900e-01   3.934495e-24 
2.204100e-01   3.592836e-24 
2.231300e-01   3.284549e-24 
2.258500e-01   3.006030e-24 
2.285700e-01   2.754086e-24 
2.312900e-01   2.525900e-24 
2.340200e-01   2.318244e-24 
2.367400e-01   2.130431e-24 
2.394600e-01   1.959703e-24 
2.421800e-01   1.804324e-24 
2.449000e-01   1.662760e-24 
2.476200e-01   1.533640e-24 
2.503400e-01   1.415739e-24 
2.530600e-01   1.307975e-24 
2.557800e-01   1.209377e-24 
2.585100e-01   1.118758e-24 
2.612300e-01   1.036000e-24 
2.639500e-01   9.600623e-25 
2.666700e-01   8.903209e-25 
2.693900e-01   8.262124e-25 
2.721100e-01   7.672302e-25 
2.857200e-01   5.346340e-25 
2.993200e-01   3.779644e-25 
3.129300e-01   2.704832e-25 
3.265300e-01   1.957621e-25 
3.401400e-01   1.430564e-25 
3.537400e-01   1.055033e-25 
3.673500e-01   7.842791e-26 
3.809500e-01   5.875266e-26 
3.945600e-01   4.431125e-26 
4.081700e-01   3.363727e-26 
4.217700e-01   2.569568e-26 
4.353800e-01   1.973823e-26 
4.489800e-01   1.524763e-26 
4.625900e-01   1.183749e-26 
4.761900e-01   9.237113e-27 
4.898000e-01   7.240689e-27 
5.034000e-01   5.702424e-27 
5.170100e-01   4.509642e-27 
5.306100e-01   3.581841e-27 
5.578300e-01   2.285834e-27 
5.714300e-01   1.836697e-27 
5.850400e-01   1.480884e-27 
5.986400e-01   1.198339e-27 
6.122500e-01   9.728108e-28 
6.258500e-01   7.924164e-28 
6.394600e-01   6.474088e-28 
6.530600e-01   5.306267e-28 
6.666700e-01   4.361297e-28 
6.802800e-01   3.594889e-28 
6.938800e-01   2.971811e-28 
7.074900e-01   2.463000e-28 
7.210900e-01   2.046913e-28 
7.347000e-01   1.705214e-28 
7.483000e-01   1.424238e-28 
7.619100e-01   1.192260e-28 
7.755100e-01   1.000516e-28 
7.891200e-01   8.414011e-29 
8.027200e-01   7.092368e-29 
8.163300e-01   5.990371e-29 
8.299400e-01   5.070147e-29 
8.435400e-01   4.300504e-29 
8.571500e-01   3.654458e-29 
8.707500e-01   3.111795e-29 
8.843600e-01   2.654371e-29 
8.979600e-01   2.268573e-29 
9.115700e-01   1.942063e-29 
9.251700e-01   1.665631e-29 
9.387800e-01   1.430786e-29 
9.523900e-01   1.231086e-29 
9.659900e-01   1.061076e-29 
9.796000e-01   9.158746e-30 
9.932000e-01   7.918383e-30 
1.006800e+00   6.856223e-30 
1.020400e+00   5.945211e-30 
1.034000e+00   5.162538e-30 
1.047600e+00   4.489147e-30 
1.061200e+00   3.908889e-30 
1.074800e+00   3.408133e-30 
1.088400e+00   2.975388e-30 
1.102000e+00   2.600865e-30 
1.115700e+00   2.274090e-30 
1.129300e+00   1.992733e-30 
1.142900e+00   1.748255e-30 
1.156500e+00   1.535537e-30 
1.170100e+00   1.350229e-30 
1.183700e+00   1.188599e-30 
1.197300e+00   1.047444e-30 
1.210900e+00   9.240319e-31 
1.224500e+00   8.160075e-31 
1.227200e+00   7.962077e-31 
1.229900e+00   7.769222e-31 
1.232700e+00   7.574467e-31 
1.235400e+00   7.391596e-31 
1.238100e+00   7.213443e-31 
1.240800e+00   7.039815e-31 
1.243500e+00   6.870667e-31 
1.246300e+00   6.699791e-31 
1.249000e+00   6.539318e-31 
1.257200e+00   7.098159e-31 
1.259900e+00   6.932761e-31 
1.262600e+00   6.767927e-31 
1.265300e+00   6.605466e-31 
1.268000e+00   6.446219e-31 
1.270800e+00   6.284848e-31 
1.273500e+00   6.133006e-31 
1.276200e+00   5.984972e-31 
1.278900e+00   5.840605e-31 
1.281600e+00   5.699974e-31 
1.289800e+00   5.976006e-31 
1.292500e+00   5.836712e-31 
1.295200e+00   5.698753e-31 
1.298000e+00   5.558189e-31 
1.300700e+00   5.425561e-31 
1.303400e+00   5.295938e-31 
1.306100e+00   5.169467e-31 
1.308900e+00   5.041596e-31 
1.311600e+00   4.921454e-31 
1.314300e+00   4.804293e-31 
1.317000e+00   4.690126e-31 
1.319700e+00   4.578807e-31 
1.322500e+00   4.466327e-31 
1.352200e+00   3.438957e-31 
1.327900e+00   4.257635e-31 
1.330600e+00   4.157174e-31 
1.333300e+00   4.059272e-31 
1.336100e+00   3.960311e-31 
1.338800e+00   3.867342e-31 
1.341500e+00   3.776658e-31 
1.344200e+00   3.688253e-31 
1.346900e+00   3.602025e-31 
1.349700e+00   3.514874e-31 
1.352400e+00   3.432944e-31 
1.355100e+00   3.353071e-31 
1.357800e+00   3.275168e-31 
1.360600e+00   3.196384e-31 
1.363300e+00   3.122342e-31 
1.366000e+00   3.050102e-31 
1.368700e+00   2.979649e-31 
1.371400e+00   2.910922e-31 
1.374200e+00   2.841431e-31 
1.376900e+00   2.776079e-31 
1.379600e+00   2.712326e-31 
1.382300e+00   2.650146e-31 
1.385000e+00   2.589453e-31 
1.387800e+00   2.528079e-31 
1.390500e+00   2.470365e-31 
1.393200e+00   2.414033e-31 
1.395900e+00   2.359073e-31 
1.398700e+00   2.303494e-31 
1.401400e+00   2.251211e-31 
1.404100e+00   2.200176e-31 
1.406800e+00   2.150379e-31 
1.409500e+00   2.101774e-31 
1.412300e+00   2.052606e-31 
1.415000e+00   2.006338e-31 
1.417700e+00   1.961199e-31 
1.420400e+00   1.917122e-31 
1.423100e+00   1.874100e-31 
1.425900e+00   1.830572e-31 
1.428600e+00   1.789610e-31 
1.431300e+00   1.749624e-31 
1.434000e+00   1.710579e-31 
1.436700e+00   1.672464e-31 
1.439500e+00   1.633887e-31 
1.442200e+00   1.597590e-31 
1.444900e+00   1.562144e-31 
1.447600e+00   1.527526e-31 
1.450400e+00   1.492489e-31 
1.453100e+00   1.459511e-31 
1.455800e+00   7.959550e-31 
1.458500e+00   7.847622e-31 
1.461200e+00   7.712872e-31 
1.464000e+00   7.561554e-31 
1.466700e+00   7.411230e-31 
1.469400e+00   7.260197e-31 
1.472100e+00   7.110302e-31 
1.474800e+00   6.962465e-31 
1.477600e+00   6.811853e-31 
1.480300e+00   6.669480e-31 
1.483000e+00   6.530025e-31 
1.485700e+00   6.393570e-31 
1.488400e+00   6.260063e-31 
1.491200e+00   6.124668e-31 
1.493900e+00   5.997012e-31 
1.496600e+00   5.872145e-31 
1.523800e+00   4.756434e-31 
1.551000e+00   3.860600e-31 
1.578200e+00   3.139669e-31 
1.605500e+00   2.556660e-31 
1.632700e+00   2.087780e-31 
1.823100e+00   5.345417e-32 
2.040800e+00   1.246277e-32 
2.176900e+00   5.234974e-33 
2.340200e+00   1.911453e-33 
2.530600e+00   6.101150e-34 
2.829900e+00   1.056723e-34 
3.047600e+00   2.941980e-35 
3.401400e+00   3.355292e-36 
3.700700e+00   4.060428e-37 
4.000000e+00   2.224501e-38 
4.299300e+00   0.000000e+00 
4.680300e+00   0.000000e+00 
5.006800e+00   0.000000e+00 


==> anc/Ge_d4/data_d4_avDCS_GeLR_1_500GeV.txt <==
9.523900e-02   8.225839e-22 
9.796000e-02   6.598628e-22 
1.006800e-01   5.314025e-22 
1.034000e-01   4.295310e-22 
1.061200e-01   3.484252e-22 
1.088400e-01   2.836047e-22 
1.115700e-01   2.314368e-22 
1.142900e-01   1.896105e-22 
1.170100e-01   1.558215e-22 
1.197300e-01   1.284343e-22 
1.224500e-01   1.061641e-22 
1.251700e-01   8.799837e-23 
1.278900e-01   7.313618e-23 
1.306100e-01   6.094134e-23 
1.333300e-01   5.090712e-23 
1.360600e-01   4.260056e-23 
1.469400e-01   5.954135e-23 
1.496600e-01   5.304987e-23 
1.523800e-01   4.708158e-23 
1.551000e-01   4.174038e-23 
1.578200e-01   3.701428e-23 
1.605500e-01   3.283766e-23 
1.632700e-01   2.917944e-23 
1.659900e-01   2.596284e-23 
1.687100e-01   2.313249e-23 
1.714300e-01   2.063905e-23 
1.741500e-01   1.843942e-23 
1.768700e-01   1.649612e-23 
1.795900e-01   1.477668e-23 
1.823100e-01   1.325301e-23 
1.850400e-01   1.189611e-23 
1.877600e-01   1.069482e-23 
1.904800e-01   9.625674e-24 
1.933200e-01   8.633203e-24 
1.959200e-01   7.822433e-24 
1.986400e-01   7.062581e-24 
2.040800e-01   6.477561e-24 
2.068000e-01   5.889428e-24 
2.095300e-01   5.355372e-24 
2.122500e-01   4.875892e-24 
2.149700e-01   4.444121e-24 
2.176900e-01   4.055179e-24 
2.204100e-01   3.704489e-24 
2.231300e-01   3.387944e-24 
2.258500e-01   3.101870e-24 
2.285700e-01   2.843007e-24 
2.312900e-01   2.608469e-24 
2.340200e-01   2.394970e-24 
2.367400e-01   2.201806e-24 
2.394600e-01   2.026158e-24 
2.421800e-01   1.866252e-24 
2.449000e-01   1.720507e-24 
2.476200e-01   1.587533e-24 
2.503400e-01   1.466074e-24 
2.530600e-01   1.355020e-24 
2.557800e-01   1.253375e-24 
2.585100e-01   1.159926e-24 
2.612300e-01   1.074557e-24 
2.639500e-01   9.961963e-25 
2.666700e-01   9.242022e-25 
2.693900e-01   8.580031e-25 
2.721100e-01   7.970763e-25 
2.857200e-01   5.565747e-25 
2.993200e-01   3.942950e-25 
3.129300e-01   2.827670e-25 
3.265300e-01   2.050908e-25 
3.401400e-01   1.501993e-25 
3.537400e-01   1.110150e-25 
3.673500e-01   8.270889e-26 
3.809500e-01   6.209901e-26 
3.945600e-01   4.694156e-26 
4.081700e-01   3.571561e-26 
4.217700e-01   2.734630e-26 
4.353800e-01   2.105506e-26 
4.489800e-01   1.630297e-26 
4.625900e-01   1.268672e-26 
4.761900e-01   9.923345e-27 
4.898000e-01   7.797268e-27 
5.034000e-01   6.155575e-27 
5.170100e-01   4.879857e-27 
5.306100e-01   3.885372e-27 
5.578300e-01   2.491780e-27 
5.714300e-01   2.007159e-27 
5.850400e-01   1.622379e-27 
5.986400e-01   1.316138e-27 
6.122500e-01   1.071149e-27 
6.258500e-01   8.747394e-28 
6.394600e-01   7.164986e-28 
6.530600e-01   5.887653e-28 
6.666700e-01   4.851685e-28 
6.802800e-01   4.009503e-28 
6.938800e-01   3.323234e-28 
7.074900e-01   2.761504e-28 
7.210900e-01   2.301071e-28 
7.347000e-01   1.922042e-28 
7.483000e-01   1.609637e-28 
7.619100e-01   1.351084e-28 
7.755100e-01   1.136862e-28 
7.891200e-01   9.586593e-29 
8.027200e-01   8.102849e-29 
8.163300e-01   6.862704e-29 
8.299400e-01   5.824522e-29 
8.435400e-01   4.954098e-29 
8.571500e-01   4.221616e-29 
8.707500e-01   3.604827e-29 
8.843600e-01   3.083609e-29 
8.979600e-01   2.642915e-29 
9.115700e-01   2.268995e-29 
9.251700e-01   1.951603e-29 
9.387800e-01   1.681291e-29 
9.523900e-01   1.450827e-29 
9.659900e-01   1.254117e-29 
9.796000e-01   1.085680e-29 
9.932000e-01   9.414188e-30 
1.006800e+00   8.175585e-30 
1.020400e+00   7.110393e-30 
1.034000e+00   6.192902e-30 
1.047600e+00   5.401350e-30 
1.061200e+00   4.717460e-30 
1.074800e+00   4.125689e-30 
1.088400e+00   3.612878e-30 
1.102000e+00   3.167880e-30 
1.115700e+00   2.778531e-30 
1.129300e+00   2.442375e-30 
1.142900e+00   2.149453e-30 
1.156500e+00   1.893895e-30 
1.170100e+00   1.670636e-30 
1.183700e+00   1.475353e-30 
1.197300e+00   1.304336e-30 
1.210900e+00   1.154385e-30 
1.224500e+00   1.022752e-30 
1.227200e+00   9.985864e-31 
1.229900e+00   9.750314e-31 
1.232700e+00   9.512311e-31 
1.235400e+00   9.288681e-31 
1.238100e+00   9.070670e-31 
1.240800e+00   8.858131e-31 
1.243500e+00   8.650932e-31 
1.246300e+00   8.441530e-31 
1.249000e+00   8.244714e-31 
1.257200e+00   8.984760e-31 
1.259900e+00   8.781258e-31 
1.262600e+00   8.578191e-31 
1.265300e+00   8.377806e-31 
1.268000e+00   8.181187e-31 
1.270800e+00   7.981864e-31 
1.273500e+00   7.794181e-31 
1.276200e+00   7.611027e-31 
1.278900e+00   7.432418e-31 
1.281600e+00   7.258212e-31 
1.289800e+00   7.630283e-31 
1.292500e+00   7.457446e-31 
1.295200e+00   7.286061e-31 
1.298000e+00   7.111211e-31 
1.300700e+00   6.946117e-31 
1.303400e+00   6.784757e-31 
1.306100e+00   6.627176e-31 
1.308900e+00   6.467730e-31 
1.311600e+00   6.317824e-31 
1.314300e+00   6.171606e-31 
1.317000e+00   6.028945e-31 
1.319700e+00   5.889830e-31 
1.322500e+00   5.749165e-31 
1.352200e+00   4.459917e-31 
1.327900e+00   5.487938e-31 
1.330600e+00   5.362104e-31 
1.333300e+00   5.239370e-31 
1.336100e+00   5.115222e-31 
1.338800e+00   4.998514e-31 
1.341500e+00   4.884663e-31 
1.344200e+00   4.773541e-31 
1.346900e+00   4.665131e-31 
1.349700e+00   4.555510e-31 
1.352400e+00   4.452374e-31 
1.355100e+00   4.351717e-31 
1.357800e+00   4.253523e-31 
1.360600e+00   4.154167e-31 
1.363300e+00   4.060731e-31 
1.366000e+00   3.969508e-31 
1.368700e+00   3.880481e-31 
1.371400e+00   3.793571e-31 
1.374200e+00   3.705668e-31 
1.376900e+00   3.622929e-31 
1.379600e+00   3.542186e-31 
1.382300e+00   3.463366e-31 
1.385000e+00   3.386396e-31 
1.387800e+00   3.308520e-31 
1.390500e+00   3.235218e-31 
1.393200e+00   3.163663e-31 
1.395900e+00   3.093790e-31 
1.398700e+00   3.023065e-31 
1.401400e+00   2.956518e-31 
1.404100e+00   2.891519e-31 
1.406800e+00   2.828051e-31 
1.409500e+00   2.766073e-31 
1.412300e+00   2.703332e-31 
1.415000e+00   2.644260e-31 
1.417700e+00   2.586560e-31 
1.420400e+00   2.530228e-31 
1.423100e+00   2.475186e-31 
1.425900e+00   2.419458e-31 
1.428600e+00   2.366991e-31 
1.431300e+00   2.315745e-31 
1.434000e+00   2.265672e-31 
1.436700e+00   2.216774e-31 
1.439500e+00   2.167240e-31 
1.442200e+00   2.120581e-31 
1.444900e+00   2.075016e-31 
1.447600e+00   2.030481e-31 
1.450400e+00   1.985388e-31 
1.453100e+00   1.942907e-31 
1.455800e+00   1.057565e-30 
1.458500e+00   1.043424e-30 
1.461200e+00   1.026243e-30 
1.464000e+00   1.006846e-30 
1.466700e+00   9.875414e-31 
1.469400e+00   9.681166e-31 
1.472100e+00   9.488132e-31 
1.474800e+00   9.297556e-31 
1.477600e+00   9.103236e-31 
1.480300e+00   8.919500e-31 
1.483000e+00   8.739343e-31 
1.485700e+00   8.562942e-31 
1.488400e+00   8.390235e-31 
1.491200e+00   8.214984e-31 
1.493900e+00   8.049656e-31 
1.496600e+00   7.887831e-31 
1.523800e+00   6.436830e-31 
1.551000e+00   5.263948e-31 
1.578200e+00   4.313726e-31 
1.605500e+00   3.540055e-31 
1.632700e+00   2.913480e-31 
1.823100e+00   7.904976e-32 
2.040800e+00   1.984828e-32 
2.176900e+00   8.773293e-33 
2.340200e+00   3.427000e-33 
2.530600e+00   1.196801e-33 
2.829900e+00   2.450554e-34 
3.047600e+00   7.960265e-35 
3.401400e+00   1.290888e-35 
3.700700e+00   2.709672e-36 
4.000000e+00   4.781486e-37 
4.299300e+00   5.734053e-38 
4.680300e+00   9.586423e-41 
5.006800e+00   0.000000e+00 


==> anc/Ge_d4/data_d4_avDCS_GeLR_20_00GeV.txt <==
9.523900e-02   8.886460e-22 
9.796000e-02   7.146193e-22 
1.006800e-01   5.769245e-22 
1.034000e-01   4.674851e-22 
1.061200e-01   3.801578e-22 
1.088400e-01   3.102082e-22 
1.115700e-01   2.537839e-22 
1.142900e-01   2.084419e-22 
1.170100e-01   1.717293e-22 
1.197300e-01   1.419042e-22 
1.224500e-01   1.175960e-22 
1.251700e-01   9.772227e-23 
1.278900e-01   8.142511e-23 
1.306100e-01   6.802173e-23 
1.333300e-01   5.696747e-23 
1.360600e-01   4.779513e-23 
1.469400e-01   6.692840e-23 
1.496600e-01   5.976582e-23 
1.523800e-01   5.316233e-23 
1.551000e-01   4.723879e-23 
1.578200e-01   4.198607e-23 
1.605500e-01   3.733437e-23 
1.632700e-01   3.325176e-23 
1.659900e-01   2.965479e-23 
1.687100e-01   2.648340e-23 
1.714300e-01   2.368389e-23 
1.741500e-01   2.120932e-23 
1.768700e-01   1.901869e-23 
1.795900e-01   1.707650e-23 
1.823100e-01   1.535191e-23 
1.850400e-01   1.381297e-23 
1.877600e-01   1.244773e-23 
1.904800e-01   1.123011e-23 
1.933200e-01   1.009746e-23 
1.959200e-01   9.170195e-24 
1.986400e-01   8.299421e-24 
2.040800e-01   7.641981e-24 
2.068000e-01   6.964250e-24 
2.095300e-01   6.347256e-24 
2.122500e-01   5.792080e-24 
2.149700e-01   5.291122e-24 
2.176900e-01   4.838950e-24 
2.204100e-01   4.430467e-24 
2.231300e-01   4.061042e-24 
2.258500e-01   3.726529e-24 
2.285700e-01   3.423260e-24 
2.312900e-01   3.147966e-24 
2.340200e-01   2.896876e-24 
2.367400e-01   2.669273e-24 
2.394600e-01   2.461910e-24 
2.421800e-01   2.272770e-24 
2.449000e-01   2.100056e-24 
2.476200e-01   1.942168e-24 
2.503400e-01   1.797678e-24 
2.530600e-01   1.665313e-24 
2.557800e-01   1.543928e-24 
2.585100e-01   1.432115e-24 
2.612300e-01   1.329770e-24 
2.639500e-01   1.235645e-24 
2.666700e-01   1.148999e-24 
2.693900e-01   1.069172e-24 
2.721100e-01   9.955612e-25 
2.857200e-01   7.033506e-25 
2.993200e-01   5.042036e-25 
3.129300e-01   3.659412e-25 
3.265300e-01   2.686450e-25 
3.401400e-01   1.991624e-25 
3.537400e-01   1.490304e-25 
3.673500e-01   1.124217e-25 
3.809500e-01   8.547258e-26 
3.945600e-01   6.543162e-26 
4.081700e-01   5.042155e-26 
4.217700e-01   3.910338e-26 
4.353800e-01   3.049773e-26 
4.489800e-01   2.392202e-26 
4.625900e-01   1.885960e-26 
4.761900e-01   1.494565e-26 
4.898000e-01   1.189876e-26 
5.034000e-01   9.518101e-27 
5.170100e-01   7.646034e-27 
5.306100e-01   6.169144e-27 
5.578300e-01   4.063520e-27 
5.714300e-01   3.317410e-27 
5.850400e-01   2.717785e-27 
5.986400e-01   2.234734e-27 
6.122500e-01   1.843554e-27 
6.258500e-01   1.526089e-27 
6.394600e-01   1.267160e-27 
6.530600e-01   1.055569e-27 
6.666700e-01   8.818310e-28 
6.802800e-01   7.388398e-28 
6.938800e-01   6.208631e-28 
7.074900e-01   5.230925e-28 
7.210900e-01   4.419477e-28 
7.347000e-01   3.743099e-28 
7.483000e-01   3.178614e-28 
7.619100e-01   2.705532e-28 
7.755100e-01   2.308598e-28 
7.891200e-01   1.974238e-28 
8.027200e-01   1.692291e-28 
8.163300e-01   1.453630e-28 
8.299400e-01   1.251293e-28 
8.435400e-01   1.079477e-28 
8.571500e-01   9.330381e-29 
8.707500e-01   8.081402e-29 
8.843600e-01   7.012368e-29 
8.979600e-01   6.096798e-29 
9.115700e-01   5.309924e-29 
9.251700e-01   4.633319e-29 
9.387800e-01   4.049575e-29 
9.523900e-01   3.545420e-29 
9.659900e-01   3.109464e-29 
9.796000e-01   2.731289e-29 
9.932000e-01   2.403127e-29 
1.006800e+00   2.117669e-29 
1.020400e+00   1.868940e-29 
1.034000e+00   1.651861e-29 
1.047600e+00   1.462103e-29 
1.061200e+00   1.295976e-29 
1.074800e+00   1.150311e-29 
1.088400e+00   1.022402e-29 
1.102000e+00   9.099154e-30 
1.115700e+00   8.101711e-30 
1.129300e+00   7.228925e-30 
1.142900e+00   6.458157e-30 
1.156500e+00   5.776591e-30 
1.170100e+00   5.173119e-30 
1.183700e+00   4.638086e-30 
1.197300e+00   4.163154e-30 
1.210900e+00   3.741023e-30 
1.224500e+00   3.365409e-30 
1.227200e+00   3.295865e-30 
1.229900e+00   3.227916e-30 
1.232700e+00   3.159049e-30 
1.235400e+00   3.094176e-30 
1.238100e+00   3.030758e-30 
1.240800e+00   2.968765e-30 
1.243500e+00   2.908164e-30 
1.246300e+00   2.846737e-30 
1.249000e+00   2.788865e-30 
1.257200e+00   3.104000e-30 
1.259900e+00   3.043127e-30 
1.262600e+00   2.981912e-30 
1.265300e+00   2.921176e-30 
1.268000e+00   2.861350e-30 
1.270800e+00   2.800480e-30 
1.273500e+00   2.742984e-30 
1.276200e+00   2.686725e-30 
1.278900e+00   2.631701e-30 
1.281600e+00   2.577892e-30 
1.289800e+00   2.746359e-30 
1.292500e+00   2.692422e-30 
1.295200e+00   2.638617e-30 
1.298000e+00   2.583508e-30 
1.300700e+00   2.531290e-30 
1.303400e+00   2.480074e-30 
1.306100e+00   2.429916e-30 
1.308900e+00   2.379022e-30 
1.311600e+00   2.331035e-30 
1.314300e+00   2.284087e-30 
1.317000e+00   2.238175e-30 
1.319700e+00   2.193267e-30 
1.322500e+00   2.147734e-30 
1.352200e+00   1.723717e-30 
1.327900e+00   2.062829e-30 
1.330600e+00   2.021759e-30 
1.333300e+00   1.981587e-30 
1.336100e+00   1.940846e-30 
1.338800e+00   1.902433e-30 
1.341500e+00   1.864850e-30 
1.344200e+00   1.828076e-30 
1.346900e+00   1.792099e-30 
1.349700e+00   1.755606e-30 
1.352400e+00   1.721194e-30 
1.355100e+00   1.687509e-30 
1.357800e+00   1.654554e-30 
1.360600e+00   1.621122e-30 
1.363300e+00   1.589582e-30 
1.366000e+00   1.558712e-30 
1.368700e+00   1.528497e-30 
1.371400e+00   1.498924e-30 
1.374200e+00   1.468917e-30 
1.376900e+00   1.440612e-30 
1.379600e+00   1.412895e-30 
1.382300e+00   1.385766e-30 
1.385000e+00   1.359207e-30 
1.387800e+00   1.332254e-30 
1.390500e+00   1.306819e-30 
1.393200e+00   1.281913e-30 
1.395900e+00   1.257529e-30 
1.398700e+00   1.232777e-30 
1.401400e+00   1.209418e-30 
1.404100e+00   1.186540e-30 
1.406800e+00   1.164134e-30 
1.409500e+00   1.142199e-30 
1.412300e+00   1.119926e-30 
1.415000e+00   1.098904e-30 
1.417700e+00   1.078310e-30 
1.420400e+00   1.058142e-30 
1.423100e+00   1.038385e-30 
1.425900e+00   1.018323e-30 
1.428600e+00   9.993729e-31 
1.431300e+00   9.808185e-31 
1.434000e+00   9.626411e-31 
1.436700e+00   9.448345e-31 
1.439500e+00   9.267497e-31 
1.442200e+00   9.096723e-31 
1.444900e+00   8.929363e-31 
1.447600e+00   8.765423e-31 
1.450400e+00   8.598870e-31 
1.453100e+00   8.441597e-31 
1.455800e+00   4.538753e-30 
1.458500e+00   4.492029e-30 
1.461200e+00   4.431939e-30 
1.464000e+00   4.362437e-30 
1.466700e+00   4.292407e-30 
1.469400e+00   4.221378e-30 
1.472100e+00   4.150417e-30 
1.474800e+00   4.080057e-30 
1.477600e+00   4.008059e-30 
1.480300e+00   3.939729e-30 
1.483000e+00   3.872552e-30 
1.485700e+00   3.806567e-30 
1.488400e+00   3.741775e-30 
1.491200e+00   3.675822e-30 
1.493900e+00   3.613429e-30 
1.496600e+00   3.552191e-30 
1.523800e+00   2.994455e-30 
1.551000e+00   2.530177e-30 
1.578200e+00   2.142764e-30 
1.605500e+00   1.817758e-30 
1.632700e+00   1.546704e-30 
1.823100e+00   5.329204e-31 
2.040800e+00   1.782758e-31 
2.176900e+00   9.506518e-32 
2.340200e+00   4.691473e-32 
2.530600e+00   2.184604e-32 
2.829900e+00   7.271615e-33 
3.047600e+00   3.492119e-33 
3.401400e+00   1.157202e-33 
3.700700e+00   4.918032e-34 
4.000000e+00   2.136348e-34 
4.299300e+00   9.892381e-35 
4.680300e+00   3.712918e-35 
5.006800e+00   1.585426e-35 


==> anc/Ge_d4/data_d4_avDCS_GeLR_2_000GeV.txt <==
9.523900e-02   8.400538e-22 
9.796000e-02   6.743324e-22 
1.006800e-01   5.434221e-22 
1.034000e-01   4.395444e-22 
1.061200e-01   3.567909e-22 
1.088400e-01   2.906130e-22 
1.115700e-01   2.373196e-22 
1.142900e-01   1.945636e-22 
1.170100e-01   1.600026e-22 
1.197300e-01   1.319716e-22 
1.224500e-01   1.091637e-22 
1.251700e-01   9.054800e-23 
1.278900e-01   7.530776e-23 
1.306100e-01   6.279503e-23 
1.333300e-01   5.249241e-23 
1.360600e-01   4.395827e-23 
1.469400e-01   6.147503e-23 
1.496600e-01   5.480676e-23 
1.523800e-01   4.867112e-23 
1.551000e-01   4.317678e-23 
1.578200e-01   3.831222e-23 
1.605500e-01   3.401075e-23 
1.632700e-01   3.024107e-23 
1.659900e-01   2.692466e-23 
1.687100e-01   2.400481e-23 
1.714300e-01   2.143114e-23 
1.741500e-01   1.915947e-23 
1.768700e-01   1.715141e-23 
1.795900e-01   1.537368e-23 
1.823100e-01   1.379744e-23 
1.850400e-01   1.239297e-23 
1.877600e-01   1.114886e-23 
1.904800e-01   1.004094e-23 
1.933200e-01   9.011899e-24 
1.959200e-01   8.170746e-24 
1.986400e-01   7.381990e-24 
2.040800e-01   6.778158e-24 
2.068000e-01   6.166700e-24 
2.095300e-01   5.611081e-24 
2.122500e-01   5.111929e-24 
2.149700e-01   4.662205e-24 
2.176900e-01   4.256839e-24 
2.204100e-01   3.891173e-24 
2.231300e-01   3.560920e-24 
2.258500e-01   3.262296e-24 
2.285700e-01   2.991935e-24 
2.312900e-01   2.746849e-24 
2.340200e-01   2.523626e-24 
2.367400e-01   2.321558e-24 
2.394600e-01   2.137710e-24 
2.421800e-01   1.970248e-24 
2.449000e-01   1.817545e-24 
2.476200e-01   1.678138e-24 
2.503400e-01   1.550737e-24 
2.530600e-01   1.434188e-24 
2.557800e-01   1.327458e-24 
2.585100e-01   1.229278e-24 
2.612300e-01   1.139539e-24 
2.639500e-01   1.057120e-24 
2.666700e-01   9.813582e-25 
2.693900e-01   9.116541e-25 
2.721100e-01   8.474697e-25 
2.857200e-01   5.937054e-25 
2.993200e-01   4.219968e-25 
3.129300e-01   3.036510e-25 
3.265300e-01   2.209873e-25 
3.401400e-01   1.623981e-25 
3.537400e-01   1.204490e-25 
3.673500e-01   9.005264e-26 
3.809500e-01   6.785247e-26 
3.945600e-01   5.147437e-26 
4.081700e-01   3.930579e-26 
4.217700e-01   3.020473e-26 
4.353800e-01   2.334122e-26 
4.489800e-01   1.813991e-26 
4.625900e-01   1.416872e-26 
4.761900e-01   1.112402e-26 
4.898000e-01   8.773614e-27 
5.034000e-01   6.952568e-27 
5.170100e-01   5.532660e-27 
5.306100e-01   4.421973e-27 
5.578300e-01   2.857833e-27 
5.714300e-01   2.310949e-27 
5.850400e-01   1.875213e-27 
5.986400e-01   1.527216e-27 
6.122500e-01   1.247832e-27 
6.258500e-01   1.023052e-27 
6.394600e-01   8.413085e-28 
6.530600e-01   6.940834e-28 
6.666700e-01   5.742493e-28 
6.802800e-01   4.764817e-28 
6.938800e-01   3.965242e-28 
7.074900e-01   3.308382e-28 
7.210900e-01   2.768010e-28 
7.347000e-01   2.321540e-28 
7.483000e-01   1.952198e-28 
7.619100e-01   1.645392e-28 
7.755100e-01   1.390250e-28 
7.891200e-01   1.177221e-28 
8.027200e-01   9.991802e-29 
8.163300e-01   8.498098e-29 
8.299400e-01   7.242999e-29 
8.435400e-01   6.186704e-29 
8.571500e-01   5.294458e-29 
8.707500e-01   4.540261e-29 
8.843600e-01   3.900473e-29 
8.979600e-01   3.357446e-29 
9.115700e-01   2.894927e-29 
9.251700e-01   2.500803e-29 
9.387800e-01   2.163840e-29 
9.523900e-01   1.875420e-29 
9.659900e-01   1.628292e-29 
9.796000e-01   1.415852e-29 
9.932000e-01   1.233175e-29 
1.006800e+00   1.075707e-29 
1.020400e+00   9.397470e-30 
1.034000e+00   8.221713e-30 
1.047600e+00   7.203311e-30 
1.061200e+00   6.319841e-30 
1.074800e+00   5.552292e-30 
1.088400e+00   4.884463e-30 
1.102000e+00   4.302567e-30 
1.115700e+00   3.791334e-30 
1.129300e+00   3.348130e-30 
1.142900e+00   2.960331e-30 
1.156500e+00   2.620587e-30 
1.170100e+00   2.322555e-30 
1.183700e+00   2.060775e-30 
1.197300e+00   1.830559e-30 
1.210900e+00   1.627843e-30 
1.224500e+00   1.449143e-30 
1.227200e+00   1.416250e-30 
1.229900e+00   1.384158e-30 
1.232700e+00   1.351710e-30 
1.235400e+00   1.321193e-30 
1.238100e+00   1.291418e-30 
1.240800e+00   1.262367e-30 
1.243500e+00   1.234014e-30 
1.246300e+00   1.205346e-30 
1.249000e+00   1.178376e-30 
1.257200e+00   1.291979e-30 
1.259900e+00   1.263951e-30 
1.262600e+00   1.235917e-30 
1.265300e+00   1.208212e-30 
1.268000e+00   1.180999e-30 
1.270800e+00   1.153377e-30 
1.273500e+00   1.127345e-30 
1.276200e+00   1.101920e-30 
1.278900e+00   1.077099e-30 
1.281600e+00   1.052872e-30 
1.289800e+00   1.111310e-30 
1.292500e+00   1.087194e-30 
1.295200e+00   1.063239e-30 
1.298000e+00   1.038776e-30 
1.300700e+00   1.015652e-30 
1.303400e+00   9.930191e-31 
1.306100e+00   9.708995e-31 
1.308900e+00   9.485009e-31 
1.311600e+00   9.274205e-31 
1.314300e+00   9.068421e-31 
1.317000e+00   8.867502e-31 
1.319700e+00   8.671375e-31 
1.322500e+00   8.472875e-31 
1.352200e+00   6.644504e-31 
1.327900e+00   8.103797e-31 
1.330600e+00   7.925758e-31 
1.333300e+00   7.751946e-31 
1.336100e+00   7.576027e-31 
1.338800e+00   7.410479e-31 
1.341500e+00   7.248815e-31 
1.344200e+00   7.090924e-31 
1.346900e+00   6.936754e-31 
1.349700e+00   6.780672e-31 
1.352400e+00   6.633734e-31 
1.355100e+00   6.490215e-31 
1.357800e+00   6.350048e-31 
1.360600e+00   6.208117e-31 
1.363300e+00   6.074502e-31 
1.366000e+00   5.943979e-31 
1.368700e+00   5.816456e-31 
1.371400e+00   5.691874e-31 
1.374200e+00   5.565703e-31 
1.376900e+00   5.446917e-31 
1.379600e+00   5.330808e-31 
1.382300e+00   5.217377e-31 
1.385000e+00   5.106561e-31 
1.387800e+00   4.994310e-31 
1.390500e+00   4.888582e-31 
1.393200e+00   4.785267e-31 
1.395900e+00   4.684288e-31 
1.398700e+00   4.581998e-31 
1.401400e+00   4.485630e-31 
1.404100e+00   4.391431e-31 
1.406800e+00   4.299374e-31 
1.409500e+00   4.209408e-31 
1.412300e+00   4.118229e-31 
1.415000e+00   4.032322e-31 
1.417700e+00   3.948373e-31 
1.420400e+00   3.866264e-31 
1.423100e+00   3.786015e-31 
1.425900e+00   3.704671e-31 
1.428600e+00   3.628025e-31 
1.431300e+00   3.553080e-31 
1.434000e+00   3.479802e-31 
1.436700e+00   3.408164e-31 
1.439500e+00   3.335533e-31 
1.442200e+00   3.267078e-31 
1.444900e+00   3.200138e-31 
1.447600e+00   3.134674e-31 
1.450400e+00   3.068298e-31 
1.453100e+00   3.005735e-31 
1.455800e+00   1.630945e-30 
1.458500e+00   1.610772e-30 
1.461200e+00   1.585864e-30 
1.464000e+00   1.557545e-30 
1.466700e+00   1.529256e-30 
1.469400e+00   1.500725e-30 
1.472100e+00   1.472325e-30 
1.474800e+00   1.444245e-30 
1.477600e+00   1.415590e-30 
1.480300e+00   1.388455e-30 
1.483000e+00   1.361831e-30 
1.485700e+00   1.335733e-30 
1.488400e+00   1.310160e-30 
1.491200e+00   1.284181e-30 
1.493900e+00   1.259655e-30 
1.496600e+00   1.235624e-30 
1.523800e+00   1.019062e-30 
1.551000e+00   8.423403e-31 
1.578200e+00   6.977882e-31 
1.605500e+00   5.789431e-31 
1.632700e+00   4.817696e-31 
1.823100e+00   1.416596e-31 
2.040800e+00   3.928272e-32 
2.176900e+00   1.856909e-32 
2.340200e+00   7.902259e-33 
2.530600e+00   3.071204e-33 
2.829900e+00   7.605729e-34 
3.047600e+00   2.920168e-34 
3.401400e+00   6.548395e-35 
3.700700e+00   1.902384e-35 
4.000000e+00   5.482510e-36 
4.299300e+00   1.500093e-36 
4.680300e+00   2.538812e-37 
5.006800e+00   2.791294e-38 


==> anc/Ge_d4/data_d4_avDCS_GeLR_2_500GeV.txt <==
9.523900e-02   8.506714e-22 
9.796000e-02   6.831299e-22 
1.006800e-01   5.507342e-22 
1.034000e-01   4.456384e-22 
1.061200e-01   3.618847e-22 
1.088400e-01   2.948817e-22 
1.115700e-01   2.409041e-22 
1.142900e-01   1.975838e-22 
1.170100e-01   1.625528e-22 
1.197300e-01   1.341304e-22 
1.224500e-01   1.109951e-22 
1.251700e-01   9.210540e-23 
1.278900e-01   7.663489e-23 
1.306100e-01   6.392810e-23 
1.333300e-01   5.346199e-23 
1.360600e-01   4.478911e-23 
1.469400e-01   6.265740e-23 
1.496600e-01   5.588142e-23 
1.523800e-01   4.964388e-23 
1.551000e-01   4.405610e-23 
1.578200e-01   3.910711e-23 
1.605500e-01   3.472946e-23 
1.632700e-01   3.089179e-23 
1.659900e-01   2.751439e-23 
1.687100e-01   2.453992e-23 
1.714300e-01   2.191725e-23 
1.741500e-01   1.960155e-23 
1.768700e-01   1.755390e-23 
1.795900e-01   1.574050e-23 
1.823100e-01   1.413214e-23 
1.850400e-01   1.269854e-23 
1.877600e-01   1.142820e-23 
1.904800e-01   1.029654e-23 
1.933200e-01   9.245086e-24 
1.959200e-01   8.385325e-24 
1.986400e-01   7.578856e-24 
2.040800e-01   6.963465e-24 
2.068000e-01   6.337712e-24 
2.095300e-01   5.768846e-24 
2.122500e-01   5.257616e-24 
2.149700e-01   4.796846e-24 
2.176900e-01   4.381410e-24 
2.204100e-01   4.006516e-24 
2.231300e-01   3.667833e-24 
2.258500e-01   3.361487e-24 
2.285700e-01   3.084045e-24 
2.312900e-01   2.832468e-24 
2.340200e-01   2.603257e-24 
2.367400e-01   2.395703e-24 
2.394600e-01   2.206806e-24 
2.421800e-01   2.034692e-24 
2.449000e-01   1.877694e-24 
2.476200e-01   1.734324e-24 
2.503400e-01   1.603261e-24 
2.530600e-01   1.483324e-24 
2.557800e-01   1.373453e-24 
2.585100e-01   1.272351e-24 
2.612300e-01   1.179916e-24 
2.639500e-01   1.094991e-24 
2.666700e-01   1.016903e-24 
2.693900e-01   9.450362e-25 
2.721100e-01   8.788375e-25 
2.857200e-01   6.168662e-25 
2.993200e-01   4.393142e-25 
3.129300e-01   3.167362e-25 
3.265300e-01   2.309698e-25 
3.401400e-01   1.700769e-25 
3.537400e-01   1.264007e-25 
3.673500e-01   9.469714e-26 
3.809500e-01   7.149998e-26 
3.945600e-01   5.435481e-26 
4.081700e-01   4.159276e-26 
4.217700e-01   3.202981e-26 
4.353800e-01   2.480442e-26 
4.489800e-01   1.931833e-26 
4.625900e-01   1.512167e-26 
4.761900e-01   1.189787e-26 
4.898000e-01   9.404367e-27 
5.034000e-01   7.468690e-27 
5.170100e-01   5.956424e-27 
5.306100e-01   4.771157e-27 
5.578300e-01   3.097219e-27 
5.714300e-01   2.510125e-27 
5.850400e-01   2.041410e-27 
5.986400e-01   1.666314e-27 
6.122500e-01   1.364561e-27 
6.258500e-01   1.121293e-27 
6.394600e-01   9.242006e-28 
6.530600e-01   7.642087e-28 
6.666700e-01   6.337168e-28 
6.802800e-01   5.270324e-28 
6.938800e-01   4.396009e-28 
7.074900e-01   3.676283e-28 
7.210900e-01   3.082943e-28 
7.347000e-01   2.591697e-28 
7.483000e-01   2.184455e-28 
7.619100e-01   1.845463e-28 
7.755100e-01   1.562963e-28 
7.891200e-01   1.326589e-28 
8.027200e-01   1.128621e-28 
8.163300e-01   9.621810e-29 
8.299400e-01   8.220279e-29 
8.435400e-01   7.038210e-29 
8.571500e-01   6.037585e-29 
8.707500e-01   5.189988e-29 
8.843600e-01   4.469401e-29 
8.979600e-01   3.856473e-29 
9.115700e-01   3.333296e-29 
9.251700e-01   2.886498e-29 
9.387800e-01   2.503659e-29 
9.523900e-01   2.175274e-29 
9.659900e-01   1.893263e-29 
9.796000e-01   1.650305e-29 
9.932000e-01   1.440935e-29 
1.006800e+00   1.260051e-29 
1.020400e+00   1.103536e-29 
1.034000e+00   9.678782e-30 
1.047600e+00   8.501144e-30 
1.061200e+00   7.477270e-30 
1.074800e+00   6.585717e-30 
1.088400e+00   5.808226e-30 
1.102000e+00   5.129257e-30 
1.115700e+00   4.531386e-30 
1.129300e+00   4.011882e-30 
1.142900e+00   3.556299e-30 
1.156500e+00   3.156266e-30 
1.170100e+00   2.804518e-30 
1.183700e+00   2.494860e-30 
1.197300e+00   2.221894e-30 
1.210900e+00   1.981000e-30 
1.224500e+00   1.768140e-30 
1.227200e+00   1.728900e-30 
1.229900e+00   1.690605e-30 
1.232700e+00   1.651864e-30 
1.235400e+00   1.615409e-30 
1.238100e+00   1.579829e-30 
1.240800e+00   1.545095e-30 
1.243500e+00   1.511186e-30 
1.246300e+00   1.476871e-30 
1.249000e+00   1.444579e-30 
1.257200e+00   1.589379e-30 
1.259900e+00   1.555722e-30 
1.262600e+00   1.522019e-30 
1.265300e+00   1.488678e-30 
1.268000e+00   1.455912e-30 
1.270800e+00   1.422630e-30 
1.273500e+00   1.391248e-30 
1.276200e+00   1.360582e-30 
1.278900e+00   1.330635e-30 
1.281600e+00   1.301384e-30 
1.289800e+00   1.376700e-30 
1.292500e+00   1.347537e-30 
1.295200e+00   1.318540e-30 
1.298000e+00   1.288907e-30 
1.300700e+00   1.260874e-30 
1.303400e+00   1.233431e-30 
1.306100e+00   1.206586e-30 
1.308900e+00   1.179400e-30 
1.311600e+00   1.153798e-30 
1.314300e+00   1.128790e-30 
1.317000e+00   1.104362e-30 
1.319700e+00   1.080508e-30 
1.322500e+00   1.056355e-30 
1.352200e+00   8.332605e-31 
1.327900e+00   1.011409e-30 
1.330600e+00   9.897145e-31 
1.333300e+00   9.685321e-31 
1.336100e+00   9.470707e-31 
1.338800e+00   9.268637e-31 
1.341500e+00   9.071238e-31 
1.344200e+00   8.878406e-31 
1.346900e+00   8.689992e-31 
1.349700e+00   8.499136e-31 
1.352400e+00   8.319436e-31 
1.355100e+00   8.143786e-31 
1.357800e+00   7.972165e-31 
1.360600e+00   7.798307e-31 
1.363300e+00   7.634521e-31 
1.366000e+00   7.474449e-31 
1.368700e+00   7.318022e-31 
1.371400e+00   7.165128e-31 
1.374200e+00   7.010209e-31 
1.376900e+00   6.864261e-31 
1.379600e+00   6.721569e-31 
1.382300e+00   6.582107e-31 
1.385000e+00   6.445754e-31 
1.387800e+00   6.307586e-31 
1.390500e+00   6.177366e-31 
1.393200e+00   6.050063e-31 
1.395900e+00   5.925595e-31 
1.398700e+00   5.799437e-31 
1.401400e+00   5.680528e-31 
1.404100e+00   5.564249e-31 
1.406800e+00   5.450549e-31 
1.409500e+00   5.339398e-31 
1.412300e+00   5.226656e-31 
1.415000e+00   5.120413e-31 
1.417700e+00   5.016495e-31 
1.420400e+00   4.914852e-31 
1.423100e+00   4.815449e-31 
1.425900e+00   4.714648e-31 
1.428600e+00   4.619620e-31 
1.431300e+00   4.526643e-31 
1.434000e+00   4.435708e-31 
1.436700e+00   4.346743e-31 
1.439500e+00   4.256513e-31 
1.442200e+00   4.171438e-31 
1.444900e+00   4.088198e-31 
1.447600e+00   4.006737e-31 
1.450400e+00   3.924132e-31 
1.453100e+00   3.846219e-31 
1.455800e+00   2.082973e-30 
1.458500e+00   2.058316e-30 
1.461200e+00   2.027580e-30 
1.464000e+00   1.992506e-30 
1.466700e+00   1.957397e-30 
1.469400e+00   1.921929e-30 
1.472100e+00   1.886597e-30 
1.474800e+00   1.851642e-30 
1.477600e+00   1.815943e-30 
1.480300e+00   1.782121e-30 
1.483000e+00   1.748913e-30 
1.485700e+00   1.716353e-30 
1.488400e+00   1.684422e-30 
1.491200e+00   1.651972e-30 
1.493900e+00   1.621318e-30 
1.496600e+00   1.591272e-30 
1.523800e+00   1.319771e-30 
1.551000e+00   1.097066e-30 
1.578200e+00   9.139949e-31 
1.605500e+00   7.627038e-31 
1.632700e+00   6.383637e-31 
1.823100e+00   1.956821e-31 
2.040800e+00   5.705886e-32 
2.176900e+00   2.787662e-32 
2.340200e+00   1.236308e-32 
2.530600e+00   5.052933e-33 
2.829900e+00   1.368888e-33 
3.047600e+00   5.596766e-34 
3.401400e+00   1.416329e-34 
3.700700e+00   4.633361e-35 
4.000000e+00   1.541922e-35 
4.299300e+00   5.090281e-36 
4.680300e+00   1.215721e-36 
5.006800e+00   2.614353e-37 


==> anc/Ge_d4/data_d4_avDCS_GeLR_3_000GeV.txt <==
9.523900e-02   8.578071e-22 
9.796000e-02   6.890448e-22 
1.006800e-01   5.556504e-22 
1.034000e-01   4.497382e-22 
1.061200e-01   3.653113e-22 
1.088400e-01   2.977550e-22 
1.115700e-01   2.433174e-22 
1.142900e-01   1.996172e-22 
1.170100e-01   1.642703e-22 
1.197300e-01   1.355849e-22 
1.224500e-01   1.122297e-22 
1.251700e-01   9.315523e-23 
1.278900e-01   7.752970e-23 
1.306100e-01   6.469248e-23 
1.333300e-01   5.411627e-23 
1.360600e-01   4.534989e-23 
1.469400e-01   6.345501e-23 
1.496600e-01   5.660637e-23 
1.523800e-01   5.030035e-23 
1.551000e-01   4.464964e-23 
1.578200e-01   3.964379e-23 
1.605500e-01   3.521489e-23 
1.632700e-01   3.133132e-23 
1.659900e-01   2.791289e-23 
1.687100e-01   2.490160e-23 
1.714300e-01   2.224587e-23 
1.741500e-01   1.990051e-23 
1.768700e-01   1.782614e-23 
1.795900e-01   1.598870e-23 
1.823100e-01   1.435865e-23 
1.850400e-01   1.290539e-23 
1.877600e-01   1.161734e-23 
1.904800e-01   1.046967e-23 
1.933200e-01   9.403086e-24 
1.959200e-01   8.530741e-24 
1.986400e-01   7.712294e-24 
2.040800e-01   7.089097e-24 
2.068000e-01   6.453673e-24 
2.095300e-01   5.875846e-24 
2.122500e-01   5.356448e-24 
2.149700e-01   4.888214e-24 
2.176900e-01   4.465946e-24 
2.204100e-01   4.084824e-24 
2.231300e-01   3.740432e-24 
2.258500e-01   3.428861e-24 
2.285700e-01   3.146626e-24 
2.312900e-01   2.890650e-24 
2.340200e-01   2.657383e-24 
2.367400e-01   2.446115e-24 
2.394600e-01   2.253797e-24 
2.421800e-01   2.078527e-24 
2.449000e-01   1.918619e-24 
2.476200e-01   1.772562e-24 
2.503400e-01   1.639014e-24 
2.530600e-01   1.516779e-24 
2.557800e-01   1.404777e-24 
2.585100e-01   1.301695e-24 
2.612300e-01   1.207426e-24 
2.639500e-01   1.120803e-24 
2.666700e-01   1.041135e-24 
2.693900e-01   9.677965e-25 
2.721100e-01   9.002295e-25 
2.857200e-01   6.326826e-25 
2.993200e-01   4.511558e-25 
3.129300e-01   3.256957e-25 
3.265300e-01   2.378144e-25 
3.401400e-01   1.753489e-25 
3.537400e-01   1.304931e-25 
3.673500e-01   9.789469e-26 
3.809500e-01   7.401464e-26 
3.945600e-01   5.634355e-26 
4.081700e-01   4.317403e-26 
4.217700e-01   3.329364e-26 
4.353800e-01   2.581910e-26 
4.489800e-01   2.013680e-26 
4.625900e-01   1.578455e-26 
4.761900e-01   1.243698e-26 
4.898000e-01   9.844483e-27 
5.034000e-01   7.829369e-27 
5.170100e-01   6.253011e-27 
5.306100e-01   5.015935e-27 
5.578300e-01   3.265536e-27 
5.714300e-01   2.650377e-27 
5.850400e-01   2.158612e-27 
5.986400e-01   1.764550e-27 
6.122500e-01   1.447122e-27 
6.258500e-01   1.190881e-27 
6.394600e-01   9.830015e-28 
6.530600e-01   8.140308e-28 
6.666700e-01   6.760312e-28 
6.802800e-01   5.630609e-28 
6.938800e-01   4.703510e-28 
7.074900e-01   3.939329e-28 
7.210900e-01   3.308493e-28 
7.347000e-01   2.785482e-28 
7.483000e-01   2.351341e-28 
7.619100e-01   1.989447e-28 
7.755100e-01   1.687449e-28 
7.891200e-01   1.434428e-28 
8.027200e-01   1.222219e-28 
8.163300e-01   1.043564e-28 
8.299400e-01   8.929168e-29 
8.435400e-01   7.656856e-29 
8.571500e-01   6.578348e-29 
8.707500e-01   5.663499e-29 
8.843600e-01   4.884696e-29 
8.979600e-01   4.221318e-29 
9.115700e-01   3.654295e-29 
9.251700e-01   3.169391e-29 
9.387800e-01   2.753316e-29 
9.523900e-01   2.395920e-29 
9.659900e-01   2.088579e-29 
9.796000e-01   1.823415e-29 
9.932000e-01   1.594585e-29 
1.006800e+00   1.396626e-29 
1.020400e+00   1.225078e-29 
1.034000e+00   1.076185e-29 
1.047600e+00   9.467480e-30 
1.061200e+00   8.340470e-30 
1.074800e+00   7.357723e-30 
1.088400e+00   6.499510e-30 
1.102000e+00   5.748950e-30 
1.115700e+00   5.087077e-30 
1.129300e+00   4.511150e-30 
1.142900e+00   4.005345e-30 
1.156500e+00   3.560555e-30 
1.170100e+00   3.168901e-30 
1.183700e+00   2.823606e-30 
1.197300e+00   2.518784e-30 
1.210900e+00   2.249383e-30 
1.224500e+00   2.010982e-30 
1.227200e+00   1.967002e-30 
1.229900e+00   1.924056e-30 
1.232700e+00   1.880603e-30 
1.235400e+00   1.839706e-30 
1.238100e+00   1.799773e-30 
1.240800e+00   1.760778e-30 
1.243500e+00   1.722701e-30 
1.246300e+00   1.684152e-30 
1.249000e+00   1.647870e-30 
1.257200e+00   1.817161e-30 
1.259900e+00   1.779283e-30 
1.262600e+00   1.741312e-30 
1.265300e+00   1.703736e-30 
1.268000e+00   1.666784e-30 
1.270800e+00   1.629236e-30 
1.273500e+00   1.593820e-30 
1.276200e+00   1.559206e-30 
1.278900e+00   1.525385e-30 
1.281600e+00   1.492347e-30 
1.289800e+00   1.580977e-30 
1.292500e+00   1.547996e-30 
1.295200e+00   1.515188e-30 
1.298000e+00   1.481639e-30 
1.300700e+00   1.449895e-30 
1.303400e+00   1.418803e-30 
1.306100e+00   1.388391e-30 
1.308900e+00   1.357569e-30 
1.311600e+00   1.328534e-30 
1.314300e+00   1.300170e-30 
1.317000e+00   1.272456e-30 
1.319700e+00   1.245378e-30 
1.322500e+00   1.217961e-30 
1.352200e+00   9.642452e-31 
1.327900e+00   1.166911e-30 
1.330600e+00   1.142262e-30 
1.333300e+00   1.118177e-30 
1.336100e+00   1.093780e-30 
1.338800e+00   1.070799e-30 
1.341500e+00   1.048345e-30 
1.344200e+00   1.026398e-30 
1.346900e+00   1.004950e-30 
1.349700e+00   9.832195e-31 
1.352400e+00   9.627478e-31 
1.355100e+00   9.427338e-31 
1.357800e+00   9.231761e-31 
1.360600e+00   9.033535e-31 
1.363300e+00   8.846786e-31 
1.366000e+00   8.664194e-31 
1.368700e+00   8.485700e-31 
1.371400e+00   8.311170e-31 
1.374200e+00   8.134274e-31 
1.376900e+00   7.967596e-31 
1.379600e+00   7.804597e-31 
1.382300e+00   7.645203e-31 
1.385000e+00   7.489330e-31 
1.387800e+00   7.331350e-31 
1.390500e+00   7.182398e-31 
1.393200e+00   7.036757e-31 
1.395900e+00   6.894280e-31 
1.398700e+00   6.749850e-31 
1.401400e+00   6.613698e-31 
1.404100e+00   6.480503e-31 
1.406800e+00   6.350213e-31 
1.409500e+00   6.222796e-31 
1.412300e+00   6.093530e-31 
1.415000e+00   5.971680e-31 
1.417700e+00   5.852453e-31 
1.420400e+00   5.735803e-31 
1.423100e+00   5.621693e-31 
1.425900e+00   5.505960e-31 
1.428600e+00   5.396801e-31 
1.431300e+00   5.289981e-31 
1.434000e+00   5.185446e-31 
1.436700e+00   5.083171e-31 
1.439500e+00   4.979346e-31 
1.442200e+00   4.881467e-31 
1.444900e+00   4.785672e-31 
1.447600e+00   4.691922e-31 
1.450400e+00   4.596801e-31 
1.453100e+00   4.507063e-31 
1.455800e+00   2.437640e-30 
1.458500e+00   2.409593e-30 
1.461200e+00   2.374406e-30 
1.464000e+00   2.334156e-30 
1.466700e+00   2.293798e-30 
1.469400e+00   2.253015e-30 
1.472100e+00   2.212345e-30 
1.474800e+00   2.172096e-30 
1.477600e+00   2.130973e-30 
1.480300e+00   2.091999e-30 
1.483000e+00   2.053732e-30 
1.485700e+00   2.016177e-30 
1.488400e+00   1.979347e-30 
1.491200e+00   1.941916e-30 
1.493900e+00   1.906537e-30 
1.496600e+00   1.871848e-30 
1.523800e+00   1.557884e-30 
1.551000e+00   1.299568e-30 
1.578200e+00   1.086518e-30 
1.605500e+00   9.099017e-31 
1.632700e+00   7.642766e-31 
1.823100e+00   2.403243e-31 
2.040800e+00   7.224109e-32 
2.176900e+00   3.599816e-32 
2.340200e+00   1.636113e-32 
2.530600e+00   6.889840e-33 
2.829900e+00   1.953070e-33 
3.047600e+00   8.339075e-34 
3.401400e+00   2.262843e-34 
3.700700e+00   7.920475e-35 
4.000000e+00   2.851682e-35 
4.299300e+00   1.035294e-35 
4.680300e+00   2.877649e-36 
5.006800e+00   7.869576e-37 


==> anc/Ge_d4/data_d4_avDCS_GeLR_3_500GeV.txt <==
9.523900e-02   8.629312e-22 
9.796000e-02   6.932926e-22 
1.006800e-01   5.591825e-22 
1.034000e-01   4.526840e-22 
1.061200e-01   3.677752e-22 
1.088400e-01   2.998205e-22 
1.115700e-01   2.450525e-22 
1.142900e-01   2.010797e-22 
1.170100e-01   1.655060e-22 
1.197300e-01   1.366312e-22 
1.224500e-01   1.131178e-22 
1.251700e-01   9.391080e-23 
1.278900e-01   7.817400e-23 
1.306100e-01   6.524295e-23 
1.333300e-01   5.458739e-23 
1.360600e-01   4.575375e-23 
1.469400e-01   6.402925e-23 
1.496600e-01   5.712861e-23 
1.523800e-01   5.077326e-23 
1.551000e-01   4.507724e-23 
1.578200e-01   4.003051e-23 
1.605500e-01   3.556468e-23 
1.632700e-01   3.164817e-23 
1.659900e-01   2.820018e-23 
1.687100e-01   2.516238e-23 
1.714300e-01   2.248286e-23 
1.741500e-01   2.011613e-23 
1.768700e-01   1.802254e-23 
1.795900e-01   1.616780e-23 
1.823100e-01   1.452211e-23 
1.850400e-01   1.305469e-23 
1.877600e-01   1.175390e-23 
1.904800e-01   1.059467e-23 
1.933200e-01   9.517166e-24 
1.959200e-01   8.635772e-24 
1.986400e-01   7.808687e-24 
2.040800e-01   7.179861e-24 
2.068000e-01   6.537460e-24 
2.095300e-01   5.953192e-24 
2.122500e-01   5.427899e-24 
2.149700e-01   4.954274e-24 
2.176900e-01   4.527086e-24 
2.204100e-01   4.141456e-24 
2.231300e-01   3.792946e-24 
2.258500e-01   3.477598e-24 
2.285700e-01   3.191903e-24 
2.312900e-01   2.932757e-24 
2.340200e-01   2.696559e-24 
2.367400e-01   2.482601e-24 
2.394600e-01   2.287813e-24 
2.421800e-01   2.110272e-24 
2.449000e-01   1.948258e-24 
2.476200e-01   1.800259e-24 
2.503400e-01   1.664915e-24 
2.530600e-01   1.541017e-24 
2.557800e-01   1.427478e-24 
2.585100e-01   1.322965e-24 
2.612300e-01   1.227371e-24 
2.639500e-01   1.139519e-24 
2.666700e-01   1.058708e-24 
2.693900e-01   9.843076e-25 
2.721100e-01   9.157500e-25 
2.857200e-01   6.441674e-25 
2.993200e-01   4.597612e-25 
3.129300e-01   3.322125e-25 
3.265300e-01   2.427973e-25 
3.401400e-01   1.791905e-25 
3.537400e-01   1.334779e-25 
3.673500e-01   1.002292e-25 
3.809500e-01   7.585244e-26 
3.945600e-01   5.779828e-26 
4.081700e-01   4.433188e-26 
4.217700e-01   3.421990e-26 
4.353800e-01   2.656352e-26 
4.489800e-01   2.073783e-26 
4.625900e-01   1.627182e-26 
4.761900e-01   1.283370e-26 
4.898000e-01   1.016866e-26 
5.034000e-01   8.095308e-27 
5.170100e-01   6.471918e-27 
5.306100e-01   5.196784e-27 
5.578300e-01   3.390154e-27 
5.714300e-01   2.754321e-27 
5.850400e-01   2.245564e-27 
5.986400e-01   1.837509e-27 
6.122500e-01   1.508505e-27 
6.258500e-01   1.242670e-27 
6.394600e-01   1.026809e-27 
6.530600e-01   8.511887e-28 
6.666700e-01   7.076217e-28 
6.802800e-01   5.899856e-28 
6.938800e-01   4.933556e-28 
7.074900e-01   4.136308e-28 
7.210900e-01   3.477549e-28 
7.347000e-01   2.930888e-28 
7.483000e-01   2.476681e-28 
7.619100e-01   2.097708e-28 
7.755100e-01   1.781158e-28 
7.891200e-01   1.515683e-28 
8.027200e-01   1.292829e-28 
8.163300e-01   1.105025e-28 
8.299400e-01   9.465144e-29 
8.435400e-01   8.125114e-29 
8.571500e-01   6.988136e-29 
8.707500e-01   6.022745e-29 
8.843600e-01   5.200114e-29 
8.979600e-01   4.498737e-29 
9.115700e-01   3.898637e-29 
9.251700e-01   3.384963e-29 
9.387800e-01   2.943771e-29 
9.523900e-01   2.564430e-29 
9.659900e-01   2.237889e-29 
9.796000e-01   1.955898e-29 
9.932000e-01   1.712308e-29 
1.006800e+00   1.501365e-29 
1.020400e+00   1.318387e-29 
1.034000e+00   1.159421e-29 
1.047600e+00   1.021088e-29 
1.061200e+00   9.005269e-30 
1.074800e+00   7.952930e-30 
1.088400e+00   7.033042e-30 
1.102000e+00   6.227775e-30 
1.115700e+00   5.516937e-30 
1.129300e+00   4.897776e-30 
1.142900e+00   4.353477e-30 
1.156500e+00   3.874345e-30 
1.170100e+00   3.452041e-30 
1.183700e+00   3.079345e-30 
1.197300e+00   2.750013e-30 
1.210900e+00   2.458647e-30 
1.224500e+00   2.200552e-30 
1.227200e+00   2.152904e-30 
1.229900e+00   2.106380e-30 
1.232700e+00   2.059287e-30 
1.235400e+00   2.014956e-30 
1.238100e+00   1.971666e-30 
1.240800e+00   1.929382e-30 
1.243500e+00   1.888078e-30 
1.246300e+00   1.846265e-30 
1.249000e+00   1.806893e-30 
1.257200e+00   1.995720e-30 
1.259900e+00   1.954563e-30 
1.262600e+00   1.913283e-30 
1.265300e+00   1.872414e-30 
1.268000e+00   1.832214e-30 
1.270800e+00   1.791354e-30 
1.273500e+00   1.752813e-30 
1.276200e+00   1.715133e-30 
1.278900e+00   1.678304e-30 
1.281600e+00   1.642324e-30 
1.289800e+00   1.741590e-30 
1.292500e+00   1.705647e-30 
1.295200e+00   1.669870e-30 
1.298000e+00   1.633285e-30 
1.300700e+00   1.598653e-30 
1.303400e+00   1.564726e-30 
1.306100e+00   1.531522e-30 
1.308900e+00   1.497878e-30 
1.311600e+00   1.466178e-30 
1.314300e+00   1.435200e-30 
1.317000e+00   1.404924e-30 
1.319700e+00   1.375341e-30 
1.322500e+00   1.345371e-30 
1.352200e+00   1.067782e-30 
1.327900e+00   1.289572e-30 
1.330600e+00   1.262611e-30 
1.333300e+00   1.236271e-30 
1.336100e+00   1.209579e-30 
1.338800e+00   1.184440e-30 
1.341500e+00   1.159865e-30 
1.344200e+00   1.135839e-30 
1.346900e+00   1.112360e-30 
1.349700e+00   1.088563e-30 
1.352400e+00   1.066142e-30 
1.355100e+00   1.044217e-30 
1.357800e+00   1.022782e-30 
1.360600e+00   1.001060e-30 
1.363300e+00   9.805854e-31 
1.366000e+00   9.605686e-31 
1.368700e+00   9.409898e-31 
1.371400e+00   9.218482e-31 
1.374200e+00   9.024460e-31 
1.376900e+00   8.841519e-31 
1.379600e+00   8.662624e-31 
1.382300e+00   8.487648e-31 
1.385000e+00   8.316520e-31 
1.387800e+00   8.142994e-31 
1.390500e+00   7.979410e-31 
1.393200e+00   7.819362e-31 
1.395900e+00   7.662815e-31 
1.398700e+00   7.504071e-31 
1.401400e+00   7.354356e-31 
1.404100e+00   7.207911e-31 
1.406800e+00   7.064638e-31 
1.409500e+00   6.924437e-31 
1.412300e+00   6.782256e-31 
1.415000e+00   6.648143e-31 
1.417700e+00   6.516923e-31 
1.420400e+00   6.388505e-31 
1.423100e+00   6.262842e-31 
1.425900e+00   6.135352e-31 
1.428600e+00   6.015093e-31 
1.431300e+00   5.897399e-31 
1.434000e+00   5.782208e-31 
1.436700e+00   5.669453e-31 
1.439500e+00   5.555060e-31 
1.442200e+00   5.447098e-31 
1.444900e+00   5.341472e-31 
1.447600e+00   5.238023e-31 
1.450400e+00   5.133067e-31 
1.453100e+00   5.034016e-31 
1.455800e+00   2.720042e-30 
1.458500e+00   2.689356e-30 
1.461200e+00   2.650701e-30 
1.464000e+00   2.606393e-30 
1.466700e+00   2.561915e-30 
1.469400e+00   2.516948e-30 
1.472100e+00   2.472092e-30 
1.474800e+00   2.427689e-30 
1.477600e+00   2.382303e-30 
1.480300e+00   2.339279e-30 
1.483000e+00   2.297022e-30 
1.485700e+00   2.255552e-30 
1.488400e+00   2.214872e-30 
1.491200e+00   2.173506e-30 
1.493900e+00   2.134409e-30 
1.496600e+00   2.096066e-30 
1.523800e+00   1.748591e-30 
1.551000e+00   1.462128e-30 
1.578200e+00   1.225346e-30 
1.605500e+00   1.028633e-30 
1.632700e+00   8.660904e-31 
1.823100e+00   2.770558e-31 
2.040800e+00   8.498976e-32 
2.176900e+00   4.290851e-32 
2.340200e+00   1.981857e-32 
2.530600e+00   8.508743e-33 
2.829900e+00   2.500706e-33 
3.047600e+00   1.089217e-33 
3.401400e+00   3.081911e-34 
3.700700e+00   1.121049e-34 
4.000000e+00   4.209869e-35 
4.299300e+00   1.604721e-35 
4.680300e+00   4.812203e-36 
5.006800e+00   1.467017e-36 


==> anc/Ge_d4/data_d4_avDCS_GeLR_4_000GeV.txt <==
9.523900e-02   8.667907e-22 
9.796000e-02   6.964930e-22 
1.006800e-01   5.618435e-22 
1.034000e-01   4.549033e-22 
1.061200e-01   3.696306e-22 
1.088400e-01   3.013765e-22 
1.115700e-01   2.463603e-22 
1.142900e-01   2.021818e-22 
1.170100e-01   1.664375e-22 
1.197300e-01   1.374201e-22 
1.224500e-01   1.137876e-22 
1.251700e-01   9.448081e-23 
1.278900e-01   7.865984e-23 
1.306100e-01   6.565808e-23 
1.333300e-01   5.494288e-23 
1.360600e-01   4.605860e-23 
1.469400e-01   6.446239e-23 
1.496600e-01   5.752257e-23 
1.523800e-01   5.112992e-23 
1.551000e-01   4.539994e-23 
1.578200e-01   4.032234e-23 
1.605500e-01   3.582872e-23 
1.632700e-01   3.188735e-23 
1.659900e-01   2.841708e-23 
1.687100e-01   2.535928e-23 
1.714300e-01   2.266186e-23 
1.741500e-01   2.027898e-23 
1.768700e-01   1.817090e-23 
1.795900e-01   1.630306e-23 
1.823100e-01   1.464561e-23 
1.850400e-01   1.316751e-23 
1.877600e-01   1.185710e-23 
1.904800e-01   1.068916e-23 
1.933200e-01   9.603443e-24 
1.959200e-01   8.715199e-24 
1.986400e-01   7.881603e-24 
2.040800e-01   7.248504e-24 
2.068000e-01   6.600833e-24 
2.095300e-01   6.011685e-24 
2.122500e-01   5.481950e-24 
2.149700e-01   5.004250e-24 
2.176900e-01   4.573340e-24 
2.204100e-01   4.184315e-24 
2.231300e-01   3.832689e-24 
2.258500e-01   3.514495e-24 
2.285700e-01   3.226187e-24 
2.312900e-01   2.964631e-24 
2.340200e-01   2.726219e-24 
2.367400e-01   2.510239e-24 
2.394600e-01   2.313580e-24 
2.421800e-01   2.134313e-24 
2.449000e-01   1.970713e-24 
2.476200e-01   1.821245e-24 
2.503400e-01   1.684542e-24 
2.530600e-01   1.559386e-24 
2.557800e-01   1.444683e-24 
2.585100e-01   1.339087e-24 
2.612300e-01   1.242492e-24 
2.639500e-01   1.153710e-24 
2.666700e-01   1.072032e-24 
2.693900e-01   9.968283e-25 
2.721100e-01   9.275213e-25 
2.857200e-01   6.528836e-25 
2.993200e-01   4.662969e-25 
3.129300e-01   3.371645e-25 
3.265300e-01   2.465869e-25 
3.401400e-01   1.821139e-25 
3.537400e-01   1.357507e-25 
3.673500e-01   1.020081e-25 
3.809500e-01   7.725358e-26 
3.945600e-01   5.890833e-26 
4.081700e-01   4.521588e-26 
4.217700e-01   3.492761e-26 
4.353800e-01   2.713272e-26 
4.489800e-01   2.119772e-26 
4.625900e-01   1.664493e-26 
4.761900e-01   1.313770e-26 
4.898000e-01   1.041726e-26 
5.034000e-01   8.299392e-27 
5.170100e-01   6.640046e-27 
5.306100e-01   5.335772e-27 
5.578300e-01   3.486061e-27 
5.714300e-01   2.834378e-27 
5.850400e-01   2.312586e-27 
5.986400e-01   1.893788e-27 
6.122500e-01   1.555890e-27 
6.258500e-01   1.282682e-27 
6.394600e-01   1.060681e-27 
6.530600e-01   8.799386e-28 
6.666700e-01   7.320840e-28 
6.802800e-01   6.108473e-28 
6.938800e-01   5.111948e-28 
7.074900e-01   4.289172e-28 
7.210900e-01   3.608855e-28 
7.347000e-01   3.043902e-28 
7.483000e-01   2.574170e-28 
7.619100e-01   2.181975e-28 
7.755100e-01   1.854140e-28 
7.891200e-01   1.579022e-28 
8.027200e-01   1.347906e-28 
8.163300e-01   1.152998e-28 
8.299400e-01   9.883817e-29 
8.435400e-01   8.491192e-29 
8.571500e-01   7.308725e-29 
8.707500e-01   6.304011e-29 
8.843600e-01   5.447270e-29 
8.979600e-01   4.716281e-29 
9.115700e-01   4.090415e-29 
9.251700e-01   3.554288e-29 
9.387800e-01   3.093479e-29 
9.523900e-01   2.696994e-29 
9.659900e-01   2.355449e-29 
9.796000e-01   2.060292e-29 
9.932000e-01   1.805146e-29 
1.006800e+00   1.584031e-29 
1.020400e+00   1.392100e-29 
1.034000e+00   1.225225e-29 
1.047600e+00   1.079909e-29 
1.061200e+00   9.531721e-30 
1.074800e+00   8.424674e-30 
1.088400e+00   7.456230e-30 
1.102000e+00   6.607863e-30 
1.115700e+00   5.858439e-30 
1.129300e+00   5.205161e-30 
1.142900e+00   4.630470e-30 
1.156500e+00   4.124230e-30 
1.170100e+00   3.677680e-30 
1.183700e+00   3.283310e-30 
1.197300e+00   2.934574e-30 
1.210900e+00   2.625802e-30 
1.224500e+00   2.352093e-30 
1.227200e+00   2.301541e-30 
1.229900e+00   2.252167e-30 
1.232700e+00   2.202184e-30 
1.235400e+00   2.155134e-30 
1.238100e+00   2.109172e-30 
1.240800e+00   2.064278e-30 
1.243500e+00   2.020421e-30 
1.246300e+00   1.976010e-30 
1.249000e+00   1.934186e-30 
1.257200e+00   2.138847e-30 
1.259900e+00   2.095079e-30 
1.262600e+00   2.051174e-30 
1.265300e+00   2.007698e-30 
1.268000e+00   1.964911e-30 
1.270800e+00   1.921418e-30 
1.273500e+00   1.880383e-30 
1.276200e+00   1.840261e-30 
1.278900e+00   1.801041e-30 
1.281600e+00   1.762719e-30 
1.289800e+00   1.870636e-30 
1.292500e+00   1.832333e-30 
1.295200e+00   1.794191e-30 
1.298000e+00   1.755179e-30 
1.300700e+00   1.718250e-30 
1.303400e+00   1.682057e-30 
1.306100e+00   1.646641e-30 
1.308900e+00   1.610738e-30 
1.311600e+00   1.576906e-30 
1.314300e+00   1.543846e-30 
1.317000e+00   1.511527e-30 
1.319700e+00   1.479942e-30 
1.322500e+00   1.447948e-30 
1.352200e+00   1.151284e-30 
1.327900e+00   1.388345e-30 
1.330600e+00   1.359550e-30 
1.333300e+00   1.331409e-30 
1.336100e+00   1.302884e-30 
1.338800e+00   1.276015e-30 
1.341500e+00   1.249744e-30 
1.344200e+00   1.224064e-30 
1.346900e+00   1.198955e-30 
1.349700e+00   1.173510e-30 
1.352400e+00   1.149525e-30 
1.355100e+00   1.126076e-30 
1.357800e+00   1.103144e-30 
1.360600e+00   1.079902e-30 
1.363300e+00   1.057993e-30 
1.366000e+00   1.036565e-30 
1.368700e+00   1.015606e-30 
1.371400e+00   9.951113e-31 
1.374200e+00   9.743349e-31 
1.376900e+00   9.547398e-31 
1.379600e+00   9.355788e-31 
1.382300e+00   9.168344e-31 
1.385000e+00   8.984969e-31 
1.387800e+00   8.799012e-31 
1.390500e+00   8.623672e-31 
1.393200e+00   8.452152e-31 
1.395900e+00   8.284307e-31 
1.398700e+00   8.114070e-31 
1.401400e+00   7.953524e-31 
1.404100e+00   7.796464e-31 
1.406800e+00   7.642735e-31 
1.409500e+00   7.492319e-31 
1.412300e+00   7.339740e-31 
1.415000e+00   7.195815e-31 
1.417700e+00   7.054942e-31 
1.420400e+00   6.917078e-31 
1.423100e+00   6.782157e-31 
1.425900e+00   6.645251e-31 
1.428600e+00   6.515998e-31 
1.431300e+00   6.389589e-31 
1.434000e+00   6.265810e-31 
1.436700e+00   6.144668e-31 
1.439500e+00   6.021722e-31 
1.442200e+00   5.905693e-31 
1.444900e+00   5.792104e-31 
1.447600e+00   5.680886e-31 
1.450400e+00   5.568021e-31 
1.453100e+00   5.461502e-31 
1.455800e+00   2.948877e-30 
1.458500e+00   2.916080e-30 
1.461200e+00   2.874645e-30 
1.464000e+00   2.827074e-30 
1.466700e+00   2.779303e-30 
1.469400e+00   2.730975e-30 
1.472100e+00   2.682759e-30 
1.474800e+00   2.635009e-30 
1.477600e+00   2.586203e-30 
1.480300e+00   2.539926e-30 
1.483000e+00   2.494464e-30 
1.485700e+00   2.449842e-30 
1.488400e+00   2.406068e-30 
1.491200e+00   2.361541e-30 
1.493900e+00   2.319455e-30 
1.496600e+00   2.278170e-30 
1.523800e+00   1.903817e-30 
1.551000e+00   1.594658e-30 
1.578200e+00   1.338727e-30 
1.605500e+00   1.125771e-30 
1.632700e+00   9.495302e-31 
1.823100e+00   3.075053e-31 
2.040800e+00   9.573778e-32 
2.176900e+00   4.876843e-32 
2.340200e+00   2.278205e-32 
2.530600e+00   9.930833e-33 
2.829900e+00   2.977529e-33 
3.047600e+00   1.317550e-33 
3.401400e+00   3.827140e-34 
3.700700e+00   1.424152e-34 
4.000000e+00   5.708598e-35 
4.299300e+00   2.150107e-35 
4.680300e+00   6.729449e-36 
5.006800e+00   2.446779e-36 


==> anc/Ge_d4/data_d4_avDCS_GeLR_5_000GeV.txt <==
9.523900e-02   8.722155e-22 
9.796000e-02   7.009901e-22 
1.006800e-01   5.655852e-22 
1.034000e-01   4.580230e-22 
1.061200e-01   3.722407e-22 
1.088400e-01   3.035662e-22 
1.115700e-01   2.482004e-22 
1.142900e-01   2.037329e-22 
1.170100e-01   1.677484e-22 
1.197300e-01   1.385307e-22 
1.224500e-01   1.147306e-22 
1.251700e-01   9.528306e-23 
1.278900e-01   7.934407e-23 
1.306100e-01   6.624284e-23 
1.333300e-01   5.544361e-23 
1.360600e-01   4.648804e-23 
1.469400e-01   6.507250e-23 
1.496600e-01   5.807739e-23 
1.523800e-01   5.163254e-23 
1.551000e-01   4.585458e-23 
1.578200e-01   4.073362e-23 
1.605500e-01   3.620083e-23 
1.632700e-01   3.222447e-23 
1.659900e-01   2.872281e-23 
1.687100e-01   2.563690e-23 
1.714300e-01   2.291422e-23 
1.741500e-01   2.050863e-23 
1.768700e-01   1.838014e-23 
1.795900e-01   1.649391e-23 
1.823100e-01   1.481985e-23 
1.850400e-01   1.332669e-23 
1.877600e-01   1.200273e-23 
1.904800e-01   1.082251e-23 
1.933200e-01   9.725187e-24 
1.959200e-01   8.827302e-24 
1.986400e-01   7.984516e-24 
2.040800e-01   7.345428e-24 
2.068000e-01   6.690333e-24 
2.095300e-01   6.094305e-24 
2.122500e-01   5.558293e-24 
2.149700e-01   5.074851e-24 
2.176900e-01   4.638703e-24 
2.204100e-01   4.244869e-24 
2.231300e-01   3.888853e-24 
2.258500e-01   3.566633e-24 
2.285700e-01   3.274637e-24 
2.312900e-01   3.009693e-24 
2.340200e-01   2.768157e-24 
2.367400e-01   2.549316e-24 
2.394600e-01   2.350018e-24 
2.421800e-01   2.168318e-24 
2.449000e-01   2.002474e-24 
2.476200e-01   1.850930e-24 
2.503400e-01   1.712310e-24 
2.530600e-01   1.585380e-24 
2.557800e-01   1.469034e-24 
2.585100e-01   1.361906e-24 
2.612300e-01   1.263896e-24 
2.639500e-01   1.173800e-24 
2.666700e-01   1.090901e-24 
2.693900e-01   1.014558e-24 
2.721100e-01   9.441941e-25 
2.857200e-01   6.652360e-25 
2.993200e-01   4.755644e-25 
3.129300e-01   3.441922e-25 
3.265300e-01   2.519672e-25 
3.401400e-01   1.862674e-25 
3.537400e-01   1.389822e-25 
3.673500e-01   1.045390e-25 
3.809500e-01   7.924882e-26 
3.945600e-01   6.048995e-26 
4.081700e-01   4.647640e-26 
4.217700e-01   3.593751e-26 
4.353800e-01   2.794547e-26 
4.489800e-01   2.185492e-26 
4.625900e-01   1.717853e-26 
4.761900e-01   1.357272e-26 
4.898000e-01   1.077327e-26 
5.034000e-01   8.591881e-27 
5.170100e-01   6.881164e-27 
5.306100e-01   5.535262e-27 
5.578300e-01   3.623932e-27 
5.714300e-01   2.949553e-27 
5.850400e-01   2.409074e-27 
5.986400e-01   1.974872e-27 
6.122500e-01   1.624210e-27 
6.258500e-01   1.340413e-27 
6.394600e-01   1.109590e-27 
6.530600e-01   9.214848e-28 
6.666700e-01   7.674619e-28 
6.802800e-01   6.410454e-28 
6.938800e-01   5.370333e-28 
7.074900e-01   4.510754e-28 
7.210900e-01   3.799333e-28 
7.347000e-01   3.207981e-28 
7.483000e-01   2.715817e-28 
7.619100e-01   2.304503e-28 
7.755100e-01   1.960359e-28 
7.891200e-01   1.671266e-28 
8.027200e-01   1.428175e-28 
8.163300e-01   1.222976e-28 
8.299400e-01   1.049496e-28 
8.435400e-01   9.025933e-29 
8.571500e-01   7.777371e-29 
8.707500e-01   6.715463e-29 
8.843600e-01   5.809084e-29 
8.979600e-01   5.034996e-29 
9.115700e-01   4.371566e-29 
9.251700e-01   3.802718e-29 
9.387800e-01   3.313315e-29 
9.523900e-01   2.891806e-29 
9.659900e-01   2.528349e-29 
9.796000e-01   2.213942e-29 
9.932000e-01   1.941890e-29 
1.006800e+00   1.705897e-29 
1.020400e+00   1.500849e-29 
1.034000e+00   1.322394e-29 
1.047600e+00   1.166840e-29 
1.061200e+00   1.031032e-29 
1.074800e+00   9.122927e-30 
1.088400e+00   8.083147e-30 
1.102000e+00   7.171385e-30 
1.115700e+00   6.365122e-30 
1.129300e+00   5.661646e-30 
1.142900e+00   5.042160e-30 
1.156500e+00   4.495897e-30 
1.170100e+00   4.013588e-30 
1.183700e+00   3.587196e-30 
1.197300e+00   3.209754e-30 
1.210900e+00   2.875246e-30 
1.224500e+00   2.578421e-30 
1.227200e+00   2.523562e-30 
1.229900e+00   2.469985e-30 
1.232700e+00   2.415728e-30 
1.235400e+00   2.364640e-30 
1.238100e+00   2.314726e-30 
1.240800e+00   2.265961e-30 
1.243500e+00   2.218311e-30 
1.246300e+00   2.170050e-30 
1.249000e+00   2.124601e-30 
1.257200e+00   2.353265e-30 
1.259900e+00   2.305637e-30 
1.262600e+00   2.257834e-30 
1.265300e+00   2.210468e-30 
1.268000e+00   2.163842e-30 
1.270800e+00   2.116438e-30 
1.273500e+00   2.071691e-30 
1.276200e+00   2.027941e-30 
1.278900e+00   1.985162e-30 
1.281600e+00   1.943353e-30 
1.289800e+00   2.064393e-30 
1.292500e+00   2.022581e-30 
1.295200e+00   1.980927e-30 
1.298000e+00   1.938302e-30 
1.300700e+00   1.897936e-30 
1.303400e+00   1.858368e-30 
1.306100e+00   1.819649e-30 
1.308900e+00   1.780392e-30 
1.311600e+00   1.743385e-30 
1.314300e+00   1.707208e-30 
1.317000e+00   1.671848e-30 
1.319700e+00   1.637281e-30 
1.322500e+00   1.602253e-30 
1.352200e+00   1.277114e-30 
1.327900e+00   1.536983e-30 
1.330600e+00   1.505446e-30 
1.333300e+00   1.474610e-30 
1.336100e+00   1.443358e-30 
1.338800e+00   1.413904e-30 
1.341500e+00   1.385105e-30 
1.344200e+00   1.356948e-30 
1.346900e+00   1.329411e-30 
1.349700e+00   1.301495e-30 
1.352400e+00   1.275183e-30 
1.355100e+00   1.249453e-30 
1.357800e+00   1.224282e-30 
1.360600e+00   1.198764e-30 
1.363300e+00   1.174705e-30 
1.366000e+00   1.151175e-30 
1.368700e+00   1.128149e-30 
1.371400e+00   1.105634e-30 
1.374200e+00   1.082797e-30 
1.376900e+00   1.061263e-30 
1.379600e+00   1.040201e-30 
1.382300e+00   1.019586e-30 
1.385000e+00   9.994198e-31 
1.387800e+00   9.789658e-31 
1.390500e+00   9.596709e-31 
1.393200e+00   9.407929e-31 
1.395900e+00   9.223192e-31 
1.398700e+00   9.035790e-31 
1.401400e+00   8.859029e-31 
1.404100e+00   8.686002e-31 
1.406800e+00   8.516669e-31 
1.409500e+00   8.350916e-31 
1.412300e+00   8.182752e-31 
1.415000e+00   8.024103e-31 
1.417700e+00   7.868807e-31 
1.420400e+00   7.716783e-31 
1.423100e+00   7.567964e-31 
1.425900e+00   7.416949e-31 
1.428600e+00   7.274329e-31 
1.431300e+00   7.134786e-31 
1.434000e+00   6.998172e-31 
1.436700e+00   6.864435e-31 
1.439500e+00   6.728653e-31 
1.442200e+00   6.600497e-31 
1.444900e+00   6.475044e-31 
1.447600e+00   6.352145e-31 
1.450400e+00   6.227409e-31 
1.453100e+00   6.109640e-31 
1.455800e+00   3.295438e-30 
1.458500e+00   3.259518e-30 
1.461200e+00   3.213922e-30 
1.464000e+00   3.161475e-30 
1.466700e+00   3.108764e-30 
1.469400e+00   3.055395e-30 
1.472100e+00   3.002138e-30 
1.474800e+00   2.949382e-30 
1.477600e+00   2.895435e-30 
1.480300e+00   2.844269e-30 
1.483000e+00   2.794005e-30 
1.485700e+00   2.744651e-30 
1.488400e+00   2.696219e-30 
1.491200e+00   2.646964e-30 
1.493900e+00   2.600388e-30 
1.496600e+00   2.554701e-30 
1.523800e+00   2.139842e-30 
1.551000e+00   1.796536e-30 
1.578200e+00   1.511721e-30 
1.605500e+00   1.274188e-30 
1.632700e+00   1.077234e-30 
1.823100e+00   3.547085e-31 
2.040800e+00   1.125924e-31 
2.176900e+00   5.807951e-32 
2.340200e+00   2.753160e-32 
2.530600e+00   1.222124e-32 
2.829900e+00   3.771171e-33 
3.047600e+00   1.717008e-33 
3.401400e+00   5.211885e-34 
3.700700e+00   2.025734e-34 
4.000000e+00   8.194276e-35 
4.299300e+00   3.399092e-35 
4.680300e+00   1.065716e-35 
5.006800e+00   4.133343e-36 


==> anc/README.txt <==

The data of averaged velocity-weighted differential cross sections in this work are provided in four compressed files. Targets include germanium (Ge) and xenon (Xe); DM-electron interactions include leading-order spin-dependent short-range (c4) and long-range (d4):  

1. Ge_c4.zip
2. Ge_d4.zip
3. Xe_c4.zip
4. Xe_d4.zip

After decompression, filenames are formatted with DM mass appended at last, for example: 
"data_d4_avDCS_GeLR_0_030GeV.txt" is for DM mass = 0.030 GeV.

In each data file: 
1st column: energy transfer (in keV) 
2nd column: averaged velocity-weighted differential cross sections (in cm^3/keV/day)

Numerical values of \bar{c_4} and \bar{d_4} (see paper for definitions) are used:
\bar{c_4} = 10^-9 GeV^-2
\bar{d_4} = 10^-9
They can be simply rescaled. 

==> anc/Xe_c4/data_c4_avDCS_XeSR_0_010GeV.txt <==
1.300000e-02   1.752203e-21 
1.320000e-02   1.629388e-21 
1.340000e-02   1.517284e-21 
1.430000e-02   1.667456e-21 
1.450000e-02   1.563923e-21 
1.500000e-02   1.338104e-21 
2.000000e-02   3.154609e-22 
2.500000e-02   5.702654e-23 
3.000000e-02   5.692747e-24 
3.500000e-02   0.000000e+00 
4.000000e-02   0.000000e+00 
4.500000e-02   0.000000e+00 
5.000000e-02   0.000000e+00 
5.500000e-02   0.000000e+00 
6.000000e-02   0.000000e+00 
6.500000e-02   0.000000e+00 
7.000000e-02   0.000000e+00 
7.500000e-02   0.000000e+00 
8.000000e-02   0.000000e+00 
8.500000e-02   0.000000e+00 
9.000000e-02   0.000000e+00 
9.523900e-02   0.000000e+00 
1.006800e-01   0.000000e+00 
1.142900e-01   0.000000e+00 
1.197300e-01   0.000000e+00 
1.224500e-01   0.000000e+00 
1.251700e-01   0.000000e+00 
1.278900e-01   0.000000e+00 
1.306100e-01   0.000000e+00 
1.333300e-01   0.000000e+00 
1.360600e-01   0.000000e+00 
1.469400e-01   0.000000e+00 
1.496600e-01   0.000000e+00 
1.551000e-01   0.000000e+00 
1.578200e-01   0.000000e+00 
1.605500e-01   0.000000e+00 
1.659900e-01   0.000000e+00 
1.714300e-01   0.000000e+00 
1.768700e-01   0.000000e+00 
1.795900e-01   0.000000e+00 
1.823100e-01   0.000000e+00 
1.850400e-01   0.000000e+00 
1.877600e-01   0.000000e+00 
1.904800e-01   0.000000e+00 
1.959200e-01   0.000000e+00 
1.986400e-01   0.000000e+00 
2.040800e-01   0.000000e+00 
2.068000e-01   0.000000e+00 
2.095300e-01   0.000000e+00 
2.122500e-01   0.000000e+00 
2.149700e-01   0.000000e+00 
2.204100e-01   0.000000e+00 
2.258500e-01   0.000000e+00 
2.367400e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 


==> anc/Xe_c4/data_c4_avDCS_XeSR_0_015GeV.txt <==
1.300000e-02   5.072215e-21 
1.320000e-02   4.838678e-21 
1.340000e-02   4.621085e-21 
1.430000e-02   5.674928e-21 
1.450000e-02   5.450517e-21 
1.500000e-02   4.941270e-21 
2.000000e-02   1.982372e-21 
2.500000e-02   7.507749e-22 
3.000000e-02   3.496071e-22 
3.500000e-02   1.102431e-22 
4.000000e-02   2.567747e-23 
4.500000e-02   2.815915e-24 
5.000000e-02   7.784435e-28 
5.500000e-02   0.000000e+00 
6.000000e-02   0.000000e+00 
6.500000e-02   0.000000e+00 
7.000000e-02   0.000000e+00 
7.500000e-02   0.000000e+00 
8.000000e-02   0.000000e+00 
8.500000e-02   0.000000e+00 
9.000000e-02   0.000000e+00 
9.523900e-02   0.000000e+00 
1.006800e-01   0.000000e+00 
1.142900e-01   0.000000e+00 
1.197300e-01   0.000000e+00 
1.224500e-01   0.000000e+00 
1.251700e-01   0.000000e+00 
1.278900e-01   0.000000e+00 
1.306100e-01   0.000000e+00 
1.333300e-01   0.000000e+00 
1.360600e-01   0.000000e+00 
1.469400e-01   0.000000e+00 
1.496600e-01   0.000000e+00 
1.551000e-01   0.000000e+00 
1.578200e-01   0.000000e+00 
1.605500e-01   0.000000e+00 
1.659900e-01   0.000000e+00 
1.714300e-01   0.000000e+00 
1.768700e-01   0.000000e+00 
1.795900e-01   0.000000e+00 
1.823100e-01   0.000000e+00 
1.850400e-01   0.000000e+00 
1.877600e-01   0.000000e+00 
1.904800e-01   0.000000e+00 
1.959200e-01   0.000000e+00 
1.986400e-01   0.000000e+00 
2.040800e-01   0.000000e+00 
2.068000e-01   0.000000e+00 
2.095300e-01   0.000000e+00 
2.122500e-01   0.000000e+00 
2.149700e-01   0.000000e+00 
2.204100e-01   0.000000e+00 
2.258500e-01   0.000000e+00 
2.367400e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 


==> anc/Xe_c4/data_c4_avDCS_XeSR_0_020GeV.txt <==
1.300000e-02   8.117188e-21 
1.320000e-02   7.820351e-21 
1.340000e-02   7.541831e-21 
1.430000e-02   9.670638e-21 
1.450000e-02   9.373374e-21 
1.500000e-02   8.688998e-21 
2.000000e-02   4.274537e-21 
2.500000e-02   2.024663e-21 
3.000000e-02   1.231798e-21 
3.500000e-02   5.700088e-22 
4.000000e-02   2.473510e-22 
4.500000e-02   9.578905e-23 
5.000000e-02   3.116841e-23 
5.500000e-02   7.933788e-24 
6.000000e-02   1.320261e-24 
6.500000e-02   4.215398e-26 
7.000000e-02   0.000000e+00 
7.500000e-02   0.000000e+00 
8.000000e-02   0.000000e+00 
8.500000e-02   0.000000e+00 
9.000000e-02   0.000000e+00 
9.523900e-02   0.000000e+00 
1.006800e-01   0.000000e+00 
1.142900e-01   0.000000e+00 
1.197300e-01   0.000000e+00 
1.224500e-01   0.000000e+00 
1.251700e-01   0.000000e+00 
1.278900e-01   0.000000e+00 
1.306100e-01   0.000000e+00 
1.333300e-01   0.000000e+00 
1.360600e-01   0.000000e+00 
1.469400e-01   0.000000e+00 
1.496600e-01   0.000000e+00 
1.551000e-01   0.000000e+00 
1.578200e-01   0.000000e+00 
1.605500e-01   0.000000e+00 
1.659900e-01   0.000000e+00 
1.714300e-01   0.000000e+00 
1.768700e-01   0.000000e+00 
1.795900e-01   0.000000e+00 
1.823100e-01   0.000000e+00 
1.850400e-01   0.000000e+00 
1.877600e-01   0.000000e+00 
1.904800e-01   0.000000e+00 
1.959200e-01   0.000000e+00 
1.986400e-01   0.000000e+00 
2.040800e-01   0.000000e+00 
2.068000e-01   0.000000e+00 
2.095300e-01   0.000000e+00 
2.122500e-01   0.000000e+00 
2.149700e-01   0.000000e+00 
2.204100e-01   0.000000e+00 
2.258500e-01   0.000000e+00 
2.367400e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 


==> anc/Xe_c4/data_c4_avDCS_XeSR_0_030GeV.txt <==
1.300000e-02   1.244975e-20 
1.320000e-02   1.209639e-20 
1.340000e-02   1.176394e-20 
1.430000e-02   1.566109e-20 
1.450000e-02   1.529988e-20 
1.500000e-02   1.446009e-20 
2.000000e-02   8.544826e-21 
2.500000e-02   4.930743e-21 
3.000000e-02   3.758016e-21 
3.500000e-02   2.261882e-21 
4.000000e-02   1.346601e-21 
4.500000e-02   7.789439e-22 
5.000000e-02   4.343158e-22 
5.500000e-02   2.352786e-22 
6.000000e-02   1.257210e-22 
6.500000e-02   6.679480e-23 
7.000000e-02   3.495126e-23 
7.500000e-02   9.021647e-23 
8.000000e-02   5.013239e-23 
8.500000e-02   2.248543e-23 
9.000000e-02   7.840198e-24 
9.523900e-02   1.284415e-24 
1.006800e-01   0.000000e+00 
1.142900e-01   0.000000e+00 
1.197300e-01   0.000000e+00 
1.224500e-01   0.000000e+00 
1.251700e-01   0.000000e+00 
1.278900e-01   0.000000e+00 
1.306100e-01   0.000000e+00 
1.333300e-01   0.000000e+00 
1.360600e-01   0.000000e+00 
1.469400e-01   0.000000e+00 
1.496600e-01   0.000000e+00 
1.551000e-01   0.000000e+00 
1.578200e-01   0.000000e+00 
1.605500e-01   0.000000e+00 
1.659900e-01   0.000000e+00 
1.714300e-01   0.000000e+00 
1.768700e-01   0.000000e+00 
1.795900e-01   0.000000e+00 
1.823100e-01   0.000000e+00 
1.850400e-01   0.000000e+00 
1.877600e-01   0.000000e+00 
1.904800e-01   0.000000e+00 
1.959200e-01   0.000000e+00 
1.986400e-01   0.000000e+00 
2.040800e-01   0.000000e+00 
2.068000e-01   0.000000e+00 
2.095300e-01   0.000000e+00 
2.122500e-01   0.000000e+00 
2.149700e-01   0.000000e+00 
2.204100e-01   0.000000e+00 
2.258500e-01   0.000000e+00 
2.367400e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 


==> anc/Xe_c4/data_c4_avDCS_XeSR_0_040GeV.txt <==
1.300000e-02   1.517706e-20 
1.320000e-02   1.480208e-20 
1.340000e-02   1.444866e-20 
1.430000e-02   1.956863e-20 
1.450000e-02   1.918657e-20 
1.500000e-02   1.829608e-20 
2.000000e-02   1.179269e-20 
2.500000e-02   7.471485e-21 
3.000000e-02   6.310408e-21 
3.500000e-02   4.247176e-21 
4.000000e-02   2.852771e-21 
4.500000e-02   1.885792e-21 
5.000000e-02   1.220964e-21 
5.500000e-02   7.793628e-22 
6.000000e-02   4.955730e-22 
6.500000e-02   3.161221e-22 
7.000000e-02   2.021885e-22 
7.500000e-02   8.237394e-22 
8.000000e-02   6.451089e-22 
8.500000e-02   4.564237e-22 
9.000000e-02   3.172789e-22 
9.523900e-02   2.063522e-22 
1.006800e-01   1.203663e-22 
1.142900e-01   2.107979e-23 
1.197300e-01   7.978153e-24 
1.224500e-01   4.339158e-24 
1.251700e-01   2.047856e-24 
1.278900e-01   7.540125e-25 
1.306100e-01   1.601786e-25 
1.333300e-01   2.877599e-27 
1.360600e-01   0.000000e+00 
1.469400e-01   0.000000e+00 
1.496600e-01   0.000000e+00 
1.551000e-01   0.000000e+00 
1.578200e-01   0.000000e+00 
1.605500e-01   0.000000e+00 
1.659900e-01   0.000000e+00 
1.714300e-01   0.000000e+00 
1.768700e-01   0.000000e+00 
1.795900e-01   0.000000e+00 
1.823100e-01   0.000000e+00 
1.850400e-01   0.000000e+00 
1.877600e-01   0.000000e+00 
1.904800e-01   0.000000e+00 
1.959200e-01   0.000000e+00 
1.986400e-01   0.000000e+00 
2.040800e-01   0.000000e+00 
2.068000e-01   0.000000e+00 
2.095300e-01   0.000000e+00 
2.122500e-01   0.000000e+00 
2.149700e-01   0.000000e+00 
2.204100e-01   0.000000e+00 
2.258500e-01   0.000000e+00 
2.367400e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 


==> anc/Xe_c4/data_c4_avDCS_XeSR_0_050GeV.txt <==
1.300000e-02   1.699302e-20 
1.320000e-02   1.660868e-20 
1.340000e-02   1.624656e-20 
1.430000e-02   2.221908e-20 
1.450000e-02   2.183013e-20 
1.500000e-02   2.092306e-20 
2.000000e-02   1.417997e-20 
2.500000e-02   9.481298e-21 
3.000000e-02   8.488686e-21 
3.500000e-02   6.077421e-21 
4.000000e-02   4.354210e-21 
4.500000e-02   3.083718e-21 
5.000000e-02   2.150364e-21 
5.500000e-02   1.484426e-21 
6.000000e-02   1.022657e-21 
6.500000e-02   7.072259e-22 
7.000000e-02   4.912255e-22 
7.500000e-02   2.425970e-21 
8.000000e-02   2.100548e-21 
8.500000e-02   1.648316e-21 
9.000000e-02   1.283441e-21 
9.523900e-02   9.587040e-22 
1.006800e-01   6.676743e-22 
1.142900e-01   2.402874e-22 
1.197300e-01   1.537601e-22 
1.224500e-01   1.216711e-22 
1.251700e-01   9.545250e-23 
1.278900e-01   7.414615e-23 
1.306100e-01   5.694062e-23 
1.333300e-01   4.315133e-23 
1.360600e-01   3.216076e-23 
1.469400e-01   7.921372e-24 
1.496600e-01   5.107264e-24 
1.551000e-01   1.739057e-24 
1.578200e-01   8.616083e-25 
1.605500e-01   3.465499e-25 
1.659900e-01   7.797711e-27 
1.714300e-01   0.000000e+00 
1.768700e-01   0.000000e+00 
1.795900e-01   0.000000e+00 
1.823100e-01   0.000000e+00 
1.850400e-01   0.000000e+00 
1.877600e-01   0.000000e+00 
1.904800e-01   0.000000e+00 
1.959200e-01   0.000000e+00 
1.986400e-01   0.000000e+00 
2.040800e-01   0.000000e+00 
2.068000e-01   0.000000e+00 
2.095300e-01   0.000000e+00 
2.122500e-01   0.000000e+00 
2.149700e-01   0.000000e+00 
2.204100e-01   0.000000e+00 
2.258500e-01   0.000000e+00 
2.367400e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 


==> anc/Xe_c4/data_c4_avDCS_XeSR_0_060GeV.txt <==
1.300000e-02   1.827425e-20 
1.320000e-02   1.788519e-20 
1.340000e-02   1.751881e-20 
1.430000e-02   2.410787e-20 
1.450000e-02   2.371690e-20 
1.500000e-02   2.280539e-20 
2.000000e-02   1.596249e-20 
2.500000e-02   1.104902e-20 
3.000000e-02   1.027166e-20 
3.500000e-02   7.645762e-21 
4.000000e-02   5.701363e-21 
4.500000e-02   4.211554e-21 
5.000000e-02   3.071193e-21 
5.500000e-02   2.221477e-21 
6.000000e-02   1.605036e-21 
6.500000e-02   1.164386e-21 
7.000000e-02   8.488815e-22 
7.500000e-02   4.650004e-21 
8.000000e-02   4.239939e-21 
8.500000e-02   3.498871e-21 
9.000000e-02   2.866907e-21 
9.523900e-02   2.269069e-21 
1.006800e-01   1.691245e-21 
1.142900e-01   7.514335e-22 
1.197300e-01   5.355204e-22 
1.224500e-01   4.504551e-22 
1.251700e-01   3.778690e-22 
1.278900e-01   3.160348e-22 
1.306100e-01   2.634587e-22 
1.333300e-01   2.188509e-22 
1.360600e-01   1.809660e-22 
1.469400e-01   8.097924e-23 
1.496600e-01   6.530632e-23 
1.551000e-01   4.157280e-23 
1.578200e-01   3.275702e-23 
1.605500e-01   2.553562e-23 
1.659900e-01   1.868072e-23 
1.714300e-01   1.059619e-23 
1.768700e-01   5.994793e-24 
1.795900e-01   4.150163e-24 
1.823100e-01   2.750288e-24 
1.850400e-01   1.721571e-24 
1.877600e-01   1.002999e-24 
1.904800e-01   5.246913e-25 
1.959200e-01   7.397848e-26 
1.986400e-01   1.014764e-26 
2.040800e-01   0.000000e+00 
2.068000e-01   0.000000e+00 
2.095300e-01   0.000000e+00 
2.122500e-01   0.000000e+00 
2.149700e-01   0.000000e+00 
2.204100e-01   0.000000e+00 
2.258500e-01   0.000000e+00 
2.367400e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 


==> anc/Xe_c4/data_c4_avDCS_XeSR_0_070GeV.txt <==
1.300000e-02   2.119223e-20 
1.320000e-02   2.062710e-20 
1.340000e-02   1.808653e-20 
1.430000e-02   2.110708e-20 
1.450000e-02   2.065866e-20 
1.500000e-02   1.913009e-20 
2.000000e-02   1.384210e-20 
2.500000e-02   9.929704e-21 
3.000000e-02   9.122157e-21 
3.500000e-02   6.949152e-21 
4.000000e-02   5.304100e-21 
4.500000e-02   4.022631e-21 
5.000000e-02   3.023239e-21 
5.500000e-02   4.335677e-21 
6.000000e-02   3.700184e-21 
6.500000e-02   3.000587e-21 
7.000000e-02   2.434597e-21 
7.500000e-02   6.093115e-21 
8.000000e-02   5.515587e-21 
8.500000e-02   4.330224e-21 
9.000000e-02   3.609142e-21 
9.523900e-02   2.971459e-21 
1.006800e-01   2.330569e-21 
1.142900e-01   1.259158e-21 
1.197300e-01   9.707340e-22 
1.224500e-01   8.377507e-22 
1.251700e-01   7.218689e-22 
1.278900e-01   5.707304e-22 
1.306100e-01   4.900824e-22 
1.333300e-01   4.109217e-22 
1.360600e-01   3.514037e-22 
1.469400e-01   1.992174e-22 
1.496600e-01   1.707947e-22 
1.551000e-01   1.218246e-22 
1.578200e-01   1.008125e-22 
1.605500e-01   8.440589e-23 
1.659900e-01   7.472085e-23 
1.714300e-01   5.407913e-23 
1.768700e-01   4.171039e-23 
1.795900e-01   3.439447e-23 
1.823100e-01   2.705076e-23 
1.850400e-01   2.187648e-23 
1.877600e-01   1.699346e-23 
1.904800e-01   1.351272e-23 
1.959200e-01   8.560373e-24 
1.986400e-01   6.582946e-24 
2.040800e-01   3.869791e-24 
2.068000e-01   2.710924e-24 
2.095300e-01   1.879119e-24 
2.122500e-01   1.288801e-24 
2.149700e-01   8.722889e-25 
2.204100e-01   3.405800e-25 
2.258500e-01   8.915314e-26 
2.367400e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 


==> anc/Xe_c4/data_c4_avDCS_XeSR_0_080GeV.txt <==
1.300000e-02   1.995907e-20 
1.320000e-02   1.956542e-20 
1.340000e-02   1.919507e-20 
1.430000e-02   2.660875e-20 
1.450000e-02   2.621769e-20 
1.500000e-02   2.530689e-20 
2.000000e-02   1.840739e-20 
2.500000e-02   1.327799e-20 
3.000000e-02   1.291245e-20 
3.500000e-02   1.006110e-20 
4.000000e-02   7.859188e-21 
4.500000e-02   6.094012e-21 
5.000000e-02   4.676956e-21 
5.500000e-02   3.567707e-21 
6.000000e-02   2.721439e-21 
6.500000e-02   2.085466e-21 
7.000000e-02   1.607104e-21 
7.500000e-02   9.699938e-21 
8.000000e-02   9.331076e-21 
8.500000e-02   8.108919e-21 
9.000000e-02   6.990702e-21 
9.523900e-02   5.851652e-21 
1.006800e-01   4.648835e-21 
1.142900e-01   2.471443e-21 
1.197300e-01   1.909613e-21 
1.224500e-01   1.676742e-21 
1.251700e-01   1.471062e-21 
1.278900e-01   1.289483e-21 
1.306100e-01   1.129268e-21 
1.333300e-01   9.879999e-22 
1.360600e-01   8.630958e-22 
1.469400e-01   4.981521e-22 
1.496600e-01   4.329169e-22 
1.551000e-01   3.256918e-22 
1.578200e-01   2.819147e-22 
1.605500e-01   2.435377e-22 
1.659900e-01   2.398964e-22 
1.714300e-01   1.828542e-22 
1.768700e-01   1.536297e-22 
1.795900e-01   1.337197e-22 
1.823100e-01   1.156434e-22 
1.850400e-01   9.950320e-23 
1.877600e-01   8.536921e-23 
1.904800e-01   7.303631e-23 
1.959200e-01   5.302880e-23 
1.986400e-01   4.498730e-23 
2.040800e-01   3.205902e-23 
2.068000e-01   2.691512e-23 
2.095300e-01   2.248743e-23 
2.122500e-01   1.871383e-23 
2.149700e-01   1.549287e-23 
2.204100e-01   1.042867e-23 
2.258500e-01   6.813295e-24 
2.367400e-01   2.859036e-24 
2.476200e-01   7.701433e-25 
2.585100e-01   8.968206e-26 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 


==> anc/Xe_c4/data_c4_avDCS_XeSR_0_090GeV.txt <==
1.300000e-02   2.054200e-20 
1.320000e-02   2.014288e-20 
1.340000e-02   1.977537e-20 
1.430000e-02   2.747673e-20 
1.450000e-02   2.708599e-20 
1.500000e-02   2.617622e-20 
2.000000e-02   1.927341e-20 
2.500000e-02   1.408794e-20 
3.000000e-02   1.388639e-20 
3.500000e-02   1.098393e-20 
4.000000e-02   8.705647e-21 
4.500000e-02   6.853056e-21 
5.000000e-02   5.343372e-21 
5.500000e-02   4.143600e-21 
6.000000e-02   3.214318e-21 
6.500000e-02   2.505508e-21 
7.000000e-02   1.964493e-21 
7.500000e-02   1.213499e-20 
8.000000e-02   1.185605e-20 
8.500000e-02   1.046075e-20 
9.000000e-02   9.152738e-21 
9.523900e-02   7.786018e-21 
1.006800e-01   6.298967e-21 
1.142900e-01   3.517437e-21 
1.197300e-01   2.775573e-21 
1.224500e-01   2.463717e-21 
1.251700e-01   2.185669e-21 
1.278900e-01   1.937834e-21 
1.306100e-01   1.717011e-21 
1.333300e-01   1.520347e-21 
1.360600e-01   1.344683e-21 
1.469400e-01   8.184634e-22 
1.496600e-01   7.215760e-22 
1.551000e-01   5.595316e-22 
1.578200e-01   4.921156e-22 
1.605500e-01   4.322531e-22 
1.659900e-01   4.517475e-22 
1.714300e-01   3.582344e-22 
1.768700e-01   3.169482e-22 
1.795900e-01   2.823097e-22 
1.823100e-01   2.500873e-22 
1.850400e-01   2.206797e-22 
1.877600e-01   1.943871e-22 
1.904800e-01   1.709742e-22 
1.959200e-01   1.318093e-22 
1.986400e-01   1.155225e-22 
2.040800e-01   8.840670e-23 
2.068000e-01   7.718963e-23 
2.095300e-01   6.726800e-23 
2.122500e-01   5.856186e-23 
2.149700e-01   5.089789e-23 
2.204100e-01   3.823286e-23 
2.258500e-01   2.847107e-23 
2.367400e-01   1.704518e-23 
2.476200e-01   8.488538e-24 
2.585100e-01   3.813674e-24 
2.721100e-01   1.108131e-24 
2.857200e-01   1.780919e-25 
2.993200e-01   1.012984e-27 
3.129300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 


==> anc/Xe_c4/data_c4_avDCS_XeSR_0_120GeV.txt <==
1.300000e-02   2.173587e-20 
1.320000e-02   2.133742e-20 
1.340000e-02   2.096303e-20 
1.430000e-02   2.925422e-20 
1.450000e-02   2.886415e-20 
1.500000e-02   2.795762e-20 
2.000000e-02   2.106834e-20 
2.500000e-02   1.578942e-20 
3.000000e-02   1.600413e-20 
3.500000e-02   1.299779e-20 
4.000000e-02   1.058740e-20 
4.500000e-02   8.574092e-21 
5.000000e-02   6.886542e-21 
5.500000e-02   5.507033e-21 
6.000000e-02   4.408650e-21 
6.500000e-02   3.548256e-21 
7.000000e-02   2.874181e-21 
7.500000e-02   1.832636e-20 
8.000000e-02   1.840946e-20 
8.500000e-02   1.669877e-20 
9.000000e-02   1.501200e-20 
9.523900e-02   1.315115e-20 
1.006800e-01   1.099476e-20 
1.142900e-01   6.702523e-21 
1.197300e-01   5.487404e-21 
1.224500e-01   4.963558e-21 
1.251700e-01   4.488574e-21 
1.278900e-01   4.057916e-21 
1.306100e-01   3.667496e-21 
1.333300e-01   3.313636e-21 
1.360600e-01   2.991878e-21 
1.469400e-01   1.985300e-21 
1.496600e-01   1.790507e-21 
1.551000e-01   1.455150e-21 
1.578200e-01   1.311280e-21 
1.605500e-01   1.180866e-21 
1.659900e-01   1.370034e-21 
1.714300e-01   1.149640e-21 
1.768700e-01   1.100297e-21 
1.795900e-01   1.010805e-21 
1.823100e-01   9.242147e-22 
1.850400e-01   8.425304e-22 
1.877600e-01   7.672716e-22 
1.904800e-01   6.983302e-22 
1.959200e-01   5.781459e-22 
1.986400e-01   5.259158e-22 
2.040800e-01   4.350703e-22 
2.068000e-01   3.957048e-22 
2.095300e-01   3.597756e-22 
2.122500e-01   3.272175e-22 
2.149700e-01   2.975950e-22 
2.204100e-01   2.461022e-22 
2.258500e-01   2.034285e-22 
2.367400e-01   1.549826e-22 
2.476200e-01   1.048031e-22 
2.585100e-01   7.007643e-23 
2.721100e-01   4.183146e-23 
2.857200e-01   2.451100e-23 
2.993200e-01   1.401379e-23 
3.129300e-01   7.736257e-24 
3.401400e-01   1.986473e-24 
3.537400e-01   8.658364e-25 
3.809500e-01   7.347980e-26 
3.945600e-01   4.565360e-27 
4.081700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 


==> anc/Xe_c4/data_c4_avDCS_XeSR_0_200GeV.txt <==
1.300000e-02   2.311695e-20 
1.320000e-02   2.271778e-20 
1.340000e-02   2.234329e-20 
1.430000e-02   3.134290e-20 
1.450000e-02   3.095768e-20 
1.500000e-02   3.006440e-20 
2.000000e-02   2.326706e-20 
2.500000e-02   1.793836e-20 
3.000000e-02   1.871219e-20 
3.500000e-02   1.564251e-20 
4.000000e-02   1.311891e-20 
4.500000e-02   1.094945e-20 
5.000000e-02   9.074745e-21 
5.500000e-02   7.496292e-21 
6.000000e-02   6.204216e-21 
6.500000e-02   5.165838e-21 
7.000000e-02   4.331914e-21 
7.500000e-02   2.801771e-20 
8.000000e-02   2.894440e-20 
8.500000e-02   2.702051e-20 
9.000000e-02   2.499347e-20 
9.523900e-02   2.257814e-20 
1.006800e-01   1.952567e-20 
1.142900e-01   1.301349e-20 
1.197300e-01   1.105554e-20 
1.224500e-01   1.018972e-20 
1.251700e-01   9.391221e-21 
1.278900e-01   8.654704e-21 
1.306100e-01   7.975309e-21 
1.333300e-01   7.348634e-21 
1.360600e-01   6.768603e-21 
1.469400e-01   4.874072e-21 
1.496600e-01   4.489377e-21 
1.551000e-01   3.808428e-21 
1.578200e-01   3.507686e-21 
1.605500e-01   3.229749e-21 
1.659900e-01   4.171656e-21 
1.714300e-01   3.673385e-21 
1.768700e-01   3.779297e-21 
1.795900e-01   3.560174e-21 
1.823100e-01   3.339147e-21 
1.850400e-01   3.123917e-21 
1.877600e-01   2.920202e-21 
1.904800e-01   2.729003e-21 
1.959200e-01   2.384037e-21 
1.986400e-01   2.228664e-21 
2.040800e-01   1.948796e-21 
2.068000e-01   1.823095e-21 
2.095300e-01   1.705601e-21 
2.122500e-01   1.596542e-21 
2.149700e-01   1.494885e-21 
2.204100e-01   1.311630e-21 
2.258500e-01   1.151979e-21 
2.367400e-01   1.018287e-21 
2.476200e-01   7.922518e-22 
2.585100e-01   6.161573e-22 
2.721100e-01   4.516672e-22 
2.857200e-01   3.324061e-22 
2.993200e-01   2.455766e-22 
3.129300e-01   1.819390e-22 
3.401400e-01   1.005538e-22 
3.537400e-01   7.491424e-23 
3.809500e-01   4.159486e-23 
3.945600e-01   3.095094e-23 
4.081700e-01   2.298529e-23 
4.353800e-01   1.255643e-23 
4.625900e-01   6.720659e-24 
4.761900e-01   4.863494e-24 
4.898000e-01   3.485022e-24 
5.034000e-01   2.468869e-24 
5.170100e-01   1.723703e-24 
5.578300e-01   5.185783e-25 
5.714300e-01   3.271386e-25 
5.850400e-01   1.969774e-25 
6.122500e-01   5.749821e-26 
6.666700e-01   3.075787e-29 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 


==> anc/Xe_c4/data_c4_avDCS_XeSR_0_250GeV.txt <==
1.300000e-02   2.355244e-20 
1.320000e-02   2.314619e-20 
1.340000e-02   2.277734e-20 
1.430000e-02   3.197898e-20 
1.450000e-02   3.161068e-20 
1.500000e-02   3.071891e-20 
2.000000e-02   2.392709e-20 
2.500000e-02   1.857816e-20 
3.000000e-02   1.953159e-20 
3.500000e-02   1.645555e-20 
4.000000e-02   1.391008e-20 
4.500000e-02   1.170402e-20 
5.000000e-02   9.781283e-21 
5.500000e-02   8.149391e-21 
6.000000e-02   6.804057e-21 
6.500000e-02   5.716143e-21 
7.000000e-02   4.837351e-21 
7.500000e-02   3.130579e-20 
8.000000e-02   3.258056e-20 
8.500000e-02   3.065032e-20 
9.000000e-02   2.857149e-20 
9.523900e-02   2.602531e-20 
1.006800e-01   2.270986e-20 
1.142900e-01   1.549486e-20 
1.197300e-01   1.329144e-20 
1.224500e-01   1.231065e-20 
1.251700e-01   1.140212e-20 
1.278900e-01   1.056037e-20 
1.306100e-01   9.780404e-21 
1.333300e-01   9.057684e-21 
1.360600e-01   8.385680e-21 
1.469400e-01   6.166088e-21 
1.496600e-01   5.709836e-21 
1.551000e-01   4.896472e-21 
1.578200e-01   4.534608e-21 
1.605500e-01   4.198542e-21 
1.659900e-01   5.564076e-21 
1.714300e-01   4.957148e-21 
1.768700e-01   5.189635e-21 
1.795900e-01   4.918178e-21 
1.823100e-01   4.640981e-21 
1.850400e-01   4.368710e-21 
1.877600e-01   4.109217e-21 
1.904800e-01   3.864226e-21 
1.959200e-01   3.418604e-21 
1.986400e-01   3.216198e-21 
2.040800e-01   2.848621e-21 
2.068000e-01   2.682155e-21 
2.095300e-01   2.525707e-21 
2.122500e-01   2.379692e-21 
2.149700e-01   2.242832e-21 
2.204100e-01   1.994074e-21 
2.258500e-01   1.774898e-21 
2.367400e-01   1.632196e-21 
2.476200e-01   1.308082e-21 
2.585100e-01   1.048970e-21 
2.721100e-01   7.998365e-22 
2.857200e-01   6.130790e-22 
2.993200e-01   4.723290e-22 
3.129300e-01   3.654240e-22 
3.401400e-01   2.212322e-22 
3.537400e-01   1.729521e-22 
3.809500e-01   1.064165e-22 
3.945600e-01   8.368075e-23 
4.081700e-01   6.587700e-23 
4.353800e-01   4.090505e-23 
4.625900e-01   2.538943e-23 
4.761900e-01   1.998176e-23 
4.898000e-01   1.570269e-23 
5.034000e-01   1.232103e-23 
5.170100e-01   9.645120e-24 
5.578300e-01   4.546171e-24 
5.714300e-01   3.511092e-24 
5.850400e-01   2.697735e-24 
6.122500e-01   1.564278e-24 
6.666700e-01   4.738783e-25 
6.802800e-01   3.406852e-25 
7.074900e-01   1.692094e-25 
7.347000e-01   7.489473e-26 
7.619100e-01   2.742821e-26 
7.891200e-01   7.134597e-27 
8.163300e-01   7.253411e-28 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 


==> anc/Xe_c4/data_c4_avDCS_XeSR_0_300GeV.txt <==
1.300000e-02   2.384256e-20 
1.320000e-02   2.344049e-20 
1.340000e-02   2.306344e-20 
1.430000e-02   3.241975e-20 
1.450000e-02   3.203373e-20 
1.500000e-02   3.113920e-20 
2.000000e-02   2.434300e-20 
2.500000e-02   1.898625e-20 
3.000000e-02   2.007173e-20 
3.500000e-02   1.699583e-20 
4.000000e-02   1.443886e-20 
4.500000e-02   1.221083e-20 
5.000000e-02   1.025815e-20 
5.500000e-02   8.592376e-21 
6.000000e-02   7.213067e-21 
6.500000e-02   6.093491e-21 
7.000000e-02   5.186019e-21 
7.500000e-02   3.356142e-20 
8.000000e-02   3.509143e-20 
8.500000e-02   3.317462e-20 
9.000000e-02   3.107834e-20 
9.523900e-02   2.845892e-20 
1.006800e-01   2.497483e-20 
1.142900e-01   1.729374e-20 
1.197300e-01   1.492498e-20 
1.224500e-01   1.386623e-20 
1.251700e-01   1.288277e-20 
1.278900e-01   1.196906e-20 
1.306100e-01   1.112001e-20 
1.333300e-01   1.033104e-20 
1.360600e-01   9.595325e-21 
1.469400e-01   7.148197e-21 
1.496600e-01   6.641318e-21 
1.551000e-01   5.733706e-21 
1.578200e-01   5.328066e-21 
1.605500e-01   4.950202e-21 
1.659900e-01   6.656723e-21 
1.714300e-01   5.973173e-21 
1.768700e-01   6.317749e-21 
1.795900e-01   6.009215e-21 
1.823100e-01   5.691547e-21 
1.850400e-01   5.377765e-21 
1.877600e-01   5.077412e-21 
1.904800e-01   4.792818e-21 
1.959200e-01   4.272619e-21 
1.986400e-01   4.035140e-21 
2.040800e-01   3.601760e-21 
2.068000e-01   3.404532e-21 
2.095300e-01   3.218572e-21 
2.122500e-01   3.044449e-21 
2.149700e-01   2.880710e-21 
2.204100e-01   2.581635e-21 
2.258500e-01   2.316360e-21 
2.367400e-01   2.184723e-21 
2.476200e-01   1.782254e-21 
2.585100e-01   1.455510e-21 
2.721100e-01   1.135978e-21 
2.857200e-01   8.917481e-22 
2.993200e-01   7.039623e-22 
3.129300e-01   5.583642e-22 
3.401400e-01   3.558808e-22 
3.537400e-01   2.857094e-22 
3.809500e-01   1.857653e-22 
3.945600e-01   1.503319e-22 
4.081700e-01   1.218989e-22 
4.353800e-01   8.053767e-23 
4.625900e-01   5.344318e-23 
4.761900e-01   4.358186e-23 
4.898000e-01   3.554775e-23 
5.034000e-01   2.900313e-23 
5.170100e-01   2.365839e-23 
5.578300e-01   1.281263e-23 
5.714300e-01   1.042962e-23 
5.850400e-01   8.479492e-24 
6.122500e-01   5.583155e-24 
6.666700e-01   2.365417e-24 
6.802800e-01   1.895939e-24 
7.074900e-01   1.228137e-24 
7.347000e-01   7.756622e-25 
7.619100e-01   4.728930e-25 
7.891200e-01   2.807214e-25 
8.163300e-01   1.608422e-25 
8.435400e-01   8.781436e-26 
8.707500e-01   4.480471e-26 
9.115700e-01   1.328025e-26 
9.523900e-01   2.338018e-27 
9.932000e-01   5.607515e-29 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 


==> anc/Xe_c4/data_c4_avDCS_XeSR_0_400GeV.txt <==
1.300000e-02   2.414245e-20 
1.320000e-02   2.373775e-20 
1.340000e-02   2.335834e-20 
1.430000e-02   3.285461e-20 
1.450000e-02   3.246775e-20 
1.500000e-02   3.157282e-20 
2.000000e-02   2.482737e-20 
2.500000e-02   1.949357e-20 
3.000000e-02   2.075692e-20 
3.500000e-02   1.767715e-20 
4.000000e-02   1.510280e-20 
4.500000e-02   1.284660e-20 
5.000000e-02   1.085700e-20 
5.500000e-02   9.149905e-21 
6.000000e-02   7.729323e-21 
6.500000e-02   6.571526e-21 
7.000000e-02   5.629599e-21 
7.500000e-02   3.642743e-20 
8.000000e-02   3.830071e-20 
8.500000e-02   3.642151e-20 
9.000000e-02   3.432435e-20 
9.523900e-02   3.163132e-20 
1.006800e-01   2.794658e-20 
1.142900e-01   1.969225e-20 
1.197300e-01   1.711731e-20 
1.224500e-01   1.596083e-20 
1.251700e-01   1.488309e-20 
1.278900e-01   1.387848e-20 
1.306100e-01   1.294186e-20 
1.333300e-01   1.206858e-20 
1.360600e-01   1.125149e-20 
1.469400e-01   8.511174e-21 
1.496600e-01   7.938464e-21 
1.551000e-01   6.907652e-21 
1.578200e-01   6.444485e-21 
1.605500e-01   6.011504e-21 
1.659900e-01   8.205811e-21 
1.714300e-01   7.423900e-21 
1.768700e-01   7.939872e-21 
1.795900e-01   7.583772e-21 
1.823100e-01   7.213287e-21 
1.850400e-01   6.844813e-21 
1.877600e-01   6.490278e-21 
1.904800e-01   6.152944e-21 
1.959200e-01   5.532919e-21 
1.986400e-01   5.248251e-21 
2.040800e-01   4.725892e-21 
2.068000e-01   4.486874e-21 
2.095300e-01   4.260704e-21 
2.122500e-01   4.048167e-21 
2.149700e-01   3.847583e-21 
2.204100e-01   3.479218e-21 
2.258500e-01   3.150065e-21 
2.367400e-01   3.059807e-21 
2.476200e-01   2.546527e-21 
2.585100e-01   2.122584e-21 
2.721100e-01   1.700229e-21 
2.857200e-01   1.370529e-21 
2.993200e-01   1.111468e-21 
3.129300e-01   9.060899e-22 
3.401400e-01   6.108548e-22 
3.537400e-01   5.047070e-22 
3.809500e-01   3.480755e-22 
3.945600e-01   2.903343e-22 
4.081700e-01   2.427895e-22 
4.353800e-01   1.709195e-22 
4.625900e-01   1.211900e-22 
4.761900e-01   1.022787e-22 
4.898000e-01   8.641490e-23 
5.034000e-01   7.310106e-23 
5.170100e-01   6.189071e-23 
5.578300e-01   3.774180e-23 
5.714300e-01   3.204754e-23 
5.850400e-01   2.722214e-23 
6.122500e-01   1.966587e-23 
6.666700e-01   1.028932e-23 
6.802800e-01   8.751636e-24 
7.074900e-01   6.453077e-24 
7.347000e-01   4.712852e-24 
7.619100e-01   3.386821e-24 
7.891200e-01   2.430803e-24 
8.163300e-01   1.740995e-24 
8.435400e-01   1.243256e-24 
8.707500e-01   8.843700e-25 
9.115700e-01   5.254756e-25 
9.523900e-01   3.074703e-25 
9.932000e-01   2.434706e-25 
1.020400e+00   1.627627e-25 
1.061200e+00   1.098483e-25 
1.088400e+00   7.008372e-26 
1.102000e+00   5.546440e-26 
1.115700e+00   4.349982e-26 
1.129300e+00   3.388636e-26 
1.142900e+00   2.614991e-26 
1.156500e+00   1.995400e-26 
1.170100e+00   1.503301e-26 
1.197300e+00   2.755952e-26 
1.210900e+00   1.980651e-26 
1.224500e+00   1.383645e-26 
1.227200e+00   1.283527e-26 
1.229900e+00   1.189077e-26 
1.232700e+00   1.097123e-26 
1.235400e+00   1.013427e-26 
1.238100e+00   9.340959e-27 
1.240800e+00   8.597941e-27 
1.243500e+00   7.900794e-27 
1.246300e+00   7.219449e-27 
1.249000e+00   6.605494e-27 
1.257200e+00   4.979134e-27 
1.259900e+00   4.511024e-27 
1.262600e+00   4.075658e-27 
1.270800e+00   2.938237e-27 
1.281600e+00   1.810193e-27 
1.289800e+00   1.182683e-27 
1.292500e+00   1.015913e-27 
1.295200e+00   8.643097e-28 
1.298000e+00   7.231648e-28 
1.300700e+00   6.023033e-28 
1.303400e+00   4.983815e-28 
1.306100e+00   4.050062e-28 
1.314300e+00   1.946915e-28 
1.330600e+00   1.468355e-29 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 


==> anc/Xe_c4/data_c4_avDCS_XeSR_0_500GeV.txt <==
1.300000e-02   2.433090e-20 
1.320000e-02   2.392573e-20 
1.340000e-02   2.354594e-20 
1.430000e-02   3.313665e-20 
1.450000e-02   3.275013e-20 
1.500000e-02   3.185646e-20 
2.000000e-02   2.513940e-20 
2.500000e-02   1.982709e-20 
3.000000e-02   2.117255e-20 
3.500000e-02   1.808354e-20 
4.000000e-02   1.549739e-20 
4.500000e-02   1.322487e-20 
5.000000e-02   1.121398e-20 
5.500000e-02   9.482840e-21 
6.000000e-02   8.038256e-21 
6.500000e-02   6.858328e-21 
7.000000e-02   5.896585e-21 
7.500000e-02   3.815966e-20 
8.000000e-02   4.025120e-20 
8.500000e-02   3.840608e-20 
9.000000e-02   3.632022e-20 
9.523900e-02   3.359341e-20 
1.006800e-01   2.979457e-20 
1.142900e-01   2.120379e-20 
1.197300e-01   1.850644e-20 
1.224500e-01   1.729164e-20 
1.251700e-01   1.615748e-20 
1.278900e-01   1.509829e-20 
1.306100e-01   1.410892e-20 
1.333300e-01   1.318471e-20 
1.360600e-01   1.231828e-20 
1.469400e-01   9.398885e-21 
1.496600e-01   8.785651e-21 
1.551000e-01   7.678663e-21 
1.578200e-01   7.179770e-21 
1.605500e-01   6.712461e-21 
1.659900e-01   9.227626e-21 
1.714300e-01   8.386281e-21 
1.768700e-01   9.020220e-21 
1.795900e-01   8.635523e-21 
1.823100e-01   8.232752e-21 
1.850400e-01   7.830528e-21 
1.877600e-01   7.442373e-21 
1.904800e-01   7.072189e-21 
1.959200e-01   6.389734e-21 
1.986400e-01   6.075431e-21 
2.040800e-01   5.496974e-21 
2.068000e-01   5.231511e-21 
2.095300e-01   4.979844e-21 
2.122500e-01   4.742891e-21 
2.149700e-01   4.518836e-21 
2.204100e-01   4.106179e-21 
2.258500e-01   3.735997e-21 
2.367400e-01   3.686910e-21 
2.476200e-01   3.101652e-21 
2.585100e-01   2.613768e-21 
2.721100e-01   2.122976e-21 
2.857200e-01   1.735644e-21 
2.993200e-01   1.427877e-21 
3.129300e-01   1.181075e-21 
3.401400e-01   8.201954e-22 
3.537400e-01   6.879816e-22 
3.809500e-01   4.893141e-22 
3.945600e-01   4.146057e-22 
4.081700e-01   3.522746e-22 
4.353800e-01   2.561879e-22 
4.625900e-01   1.878319e-22 
4.761900e-01   1.612583e-22 
4.898000e-01   1.386391e-22 
5.034000e-01   1.193710e-22 
5.170100e-01   1.029006e-22 
5.578300e-01   6.636018e-23 
5.714300e-01   5.744821e-23 
5.850400e-01   4.977052e-23 
6.122500e-01   3.744727e-23 
6.666700e-01   2.136769e-23 
6.802800e-01   1.859635e-23 
7.074900e-01   1.438159e-23 
7.347000e-01   1.104413e-23 
7.619100e-01   8.368492e-24 
7.891200e-01   6.352906e-24 
8.163300e-01   4.829689e-24 
8.435400e-01   3.675617e-24 
8.707500e-01   2.799345e-24 
9.115700e-01   1.861641e-24 
9.523900e-01   1.237728e-24 
9.932000e-01   1.139616e-24 
1.020400e+00   8.528092e-25 
1.061200e+00   7.010160e-25 
1.088400e+00   5.214187e-25 
1.102000e+00   4.493631e-25 
1.115700e+00   3.866023e-25 
1.129300e+00   3.327428e-25 
1.142900e+00   2.861641e-25 
1.156500e+00   2.458911e-25 
1.170100e+00   2.110795e-25 
1.197300e+00   5.173160e-25 
1.210900e+00   4.456941e-25 
1.224500e+00   3.832228e-25 
1.227200e+00   3.718289e-25 
1.229900e+00   3.607444e-25 
1.232700e+00   3.495734e-25 
1.235400e+00   3.391023e-25 
1.238100e+00   3.289243e-25 
1.240800e+00   3.190267e-25 
1.243500e+00   3.094057e-25 
1.246300e+00   2.997015e-25 
1.249000e+00   2.906143e-25 
1.257200e+00   2.645509e-25 
1.259900e+00   2.564448e-25 
1.262600e+00   2.485686e-25 
1.270800e+00   2.259690e-25 
1.281600e+00   1.990566e-25 
1.289800e+00   1.806011e-25 
1.292500e+00   1.748687e-25 
1.295200e+00   1.693011e-25 
1.298000e+00   1.636980e-25 
1.300700e+00   1.584490e-25 
1.303400e+00   1.533564e-25 
1.306100e+00   1.484072e-25 
1.314300e+00   1.342373e-25 
1.330600e+00   1.096033e-25 
1.341500e+00   9.544516e-26 
1.355100e+00   8.005086e-26 
1.360600e+00   7.447431e-26 
1.371400e+00   6.448621e-26 
1.382300e+00   5.560734e-26 
1.390500e+00   4.964271e-26 
1.395900e+00   4.601899e-26 
1.404100e+00   4.094715e-26 
1.406800e+00   3.938585e-26 
1.409500e+00   3.787091e-26 
1.415000e+00   3.494203e-26 
1.417700e+00   3.357853e-26 
1.420400e+00   3.225824e-26 
1.423100e+00   3.098168e-26 
1.425900e+00   2.970090e-26 
1.428600e+00   2.851013e-26 
1.431300e+00   2.735820e-26 
1.436700e+00   2.516847e-26 
1.439500e+00   2.409248e-26 
1.442200e+00   2.309037e-26 
1.444900e+00   2.212415e-26 
1.447600e+00   2.119086e-26 
1.450400e+00   2.025919e-26 
1.453100e+00   1.939321e-26 
1.455800e+00   1.855491e-26 
1.458500e+00   1.774783e-26 
1.461200e+00   1.696763e-26 
1.466700e+00   1.546605e-26 
1.469400e+00   1.476939e-26 
1.472100e+00   1.409886e-26 
1.477600e+00   1.280822e-26 
1.480300e+00   1.221145e-26 
1.488400e+00   1.055128e-26 
1.491200e+00   1.002006e-26 
1.496600e+00   9.057410e-27 
1.551000e+00   2.802279e-27 
1.632700e+00   1.301959e-28 
1.823100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 


==> anc/Xe_c4/data_c4_avDCS_XeSR_0_700GeV.txt <==
1.300000e-02   2.453999e-20 
1.320000e-02   2.413424e-20 
1.340000e-02   2.375401e-20 
1.430000e-02   3.344906e-20 
1.450000e-02   3.306296e-20 
1.500000e-02   3.217069e-20 
2.000000e-02   2.547167e-20 
2.500000e-02   2.016062e-20 
3.000000e-02   2.159786e-20 
3.500000e-02   1.852359e-20 
4.000000e-02   1.593018e-20 
4.500000e-02   1.364328e-20 
5.000000e-02   1.161030e-20 
5.500000e-02   9.853530e-21 
6.000000e-02   8.383814e-21 
6.500000e-02   7.180587e-21 
7.000000e-02   6.197858e-21 
7.500000e-02   4.014106e-20 
8.000000e-02   4.249167e-20 
8.500000e-02   4.069549e-20 
9.000000e-02   3.863314e-20 
9.523900e-02   3.587732e-20 
1.006800e-01   3.195482e-20 
1.142900e-01   2.298908e-20 
1.197300e-01   2.015398e-20 
1.224500e-01   1.887334e-20 
1.251700e-01   1.767527e-20 
1.278900e-01   1.655411e-20 
1.306100e-01   1.550470e-20 
1.333300e-01   1.452235e-20 
1.360600e-01   1.359949e-20 
1.469400e-01   1.047395e-20 
1.496600e-01   9.813781e-21 
1.551000e-01   8.618257e-21 
1.578200e-01   8.077704e-21 
1.605500e-01   7.570267e-21 
1.659900e-01   1.047215e-20 
1.714300e-01   9.563298e-21 
1.768700e-01   1.034335e-20 
1.795900e-01   9.926401e-21 
1.823100e-01   9.486663e-21 
1.850400e-01   9.045499e-21 
1.877600e-01   8.618367e-21 
1.904800e-01   8.209995e-21 
1.959200e-01   7.454753e-21 
1.986400e-01   7.105779e-21 
2.040800e-01   6.461529e-21 
2.068000e-01   6.164982e-21 
2.095300e-01   5.883293e-21 
2.122500e-01   5.617556e-21 
2.149700e-01   5.365785e-21 
2.204100e-01   4.900710e-21 
2.258500e-01   4.481822e-21 
2.367400e-01   4.493208e-21 
2.476200e-01   3.822205e-21 
2.585100e-01   3.257473e-21 
2.721100e-01   2.683793e-21 
2.857200e-01   2.226088e-21 
2.993200e-01   1.858337e-21 
3.129300e-01   1.560070e-21 
3.401400e-01   1.116523e-21 
3.537400e-01   9.509937e-22 
3.809500e-01   6.977781e-22 
3.945600e-01   6.006841e-22 
4.081700e-01   5.186237e-22 
4.353800e-01   3.896639e-22 
4.625900e-01   2.953936e-22 
4.761900e-01   2.579493e-22 
4.898000e-01   2.256186e-22 
5.034000e-01   1.976770e-22 
5.170100e-01   1.734376e-22 
5.578300e-01   1.180966e-22 
5.714300e-01   1.041554e-22 
5.850400e-01   9.195307e-23 
6.122500e-01   7.189912e-23 
6.666700e-01   4.445340e-23 
6.802800e-01   3.950063e-23 
7.074900e-01   3.187276e-23 
7.347000e-01   2.557178e-23 
7.619100e-01   2.027287e-23 
7.891200e-01   1.612522e-23 
8.163300e-01   1.286437e-23 
8.435400e-01   1.029089e-23 
8.707500e-01   8.252879e-24 
9.115700e-01   5.952157e-24 
9.523900e-01   4.312676e-24 
9.932000e-01   4.338313e-24 
1.020400e+00   3.465307e-24 
1.061200e+00   3.159565e-24 
1.088400e+00   2.530253e-24 
1.102000e+00   2.266004e-24 
1.115700e+00   2.028654e-24 
1.129300e+00   1.818426e-24 
1.142900e+00   1.630658e-24 
1.156500e+00   1.462849e-24 
1.170100e+00   1.312798e-24 
1.197300e+00   3.516976e-24 
1.210900e+00   3.180565e-24 
1.224500e+00   2.875585e-24 
1.227200e+00   2.818626e-24 
1.229900e+00   2.762808e-24 
1.232700e+00   2.706090e-24 
1.235400e+00   2.652521e-24 
1.238100e+00   2.600028e-24 
1.240800e+00   2.548571e-24 
1.243500e+00   2.498152e-24 
1.246300e+00   2.446929e-24 
1.249000e+00   2.398543e-24 
1.257200e+00   2.257410e-24 
1.259900e+00   2.212802e-24 
1.262600e+00   2.169075e-24 
1.270800e+00   2.041532e-24 
1.281600e+00   1.884975e-24 
1.289800e+00   1.774216e-24 
1.292500e+00   1.739183e-24 
1.295200e+00   1.704853e-24 
1.298000e+00   1.669970e-24 
1.300700e+00   1.637008e-24 
1.303400e+00   1.604697e-24 
1.306100e+00   1.573029e-24 
1.314300e+00   1.480624e-24 
1.330600e+00   1.312752e-24 
1.341500e+00   1.211223e-24 
1.355100e+00   1.095457e-24 
1.360600e+00   1.051827e-24 
1.371400e+00   9.711227e-25 
1.382300e+00   8.959041e-25 
1.390500e+00   8.431561e-25 
1.395900e+00   8.101057e-25 
1.404100e+00   7.623642e-25 
1.406800e+00   7.472611e-25 
1.409500e+00   7.324546e-25 
1.415000e+00   7.031819e-25 
1.417700e+00   6.892369e-25 
1.420400e+00   6.755639e-25 
1.423100e+00   6.621614e-25 
1.425900e+00   6.485347e-25 
1.428600e+00   6.356584e-25 
1.431300e+00   6.230342e-25 
1.436700e+00   5.985229e-25 
1.439500e+00   5.861894e-25 
1.442200e+00   5.745352e-25 
1.444900e+00   5.631083e-25 
1.447600e+00   5.519042e-25 
1.450400e+00   5.405199e-25 
1.453100e+00   5.297553e-25 
1.455800e+00   5.192028e-25 
1.458500e+00   5.088555e-25 
1.461200e+00   4.987112e-25 
1.466700e+00   4.786556e-25 
1.469400e+00   4.691002e-25 
1.472100e+00   4.597347e-25 
1.477600e+00   4.412139e-25 
1.480300e+00   4.323931e-25 
1.488400e+00   4.069440e-25 
1.491200e+00   3.984962e-25 
1.496600e+00   3.826793e-25 
1.551000e+00   2.538071e-25 
1.632700e+00   1.353704e-25 
1.823100e+00   2.834505e-26 
2.340200e+00   5.190076e-32 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 


==> anc/Xe_c4/data_c4_avDCS_XeSR_0_800GeV.txt <==
1.300000e-02   2.460389e-20 
1.320000e-02   2.419795e-20 
1.340000e-02   2.381759e-20 
1.430000e-02   3.354439e-20 
1.450000e-02   3.315842e-20 
1.500000e-02   3.226659e-20 
2.000000e-02   2.557330e-20 
2.500000e-02   2.026285e-20 
3.000000e-02   2.173259e-20 
3.500000e-02   1.865938e-20 
4.000000e-02   1.606442e-20 
4.500000e-02   1.377333e-20 
5.000000e-02   1.173386e-20 
5.500000e-02   9.968988e-21 
6.000000e-02   8.490728e-21 
6.500000e-02   7.280127e-21 
7.000000e-02   6.291108e-21 
7.500000e-02   4.075915e-20 
8.000000e-02   4.319208e-20 
8.500000e-02   4.141288e-20 
9.000000e-02   3.935973e-20 
9.523900e-02   3.659694e-20 
1.006800e-01   3.263761e-20 
1.142900e-01   2.355767e-20 
1.197300e-01   2.068026e-20 
1.224500e-01   1.937931e-20 
1.251700e-01   1.816151e-20 
1.278900e-01   1.702118e-20 
1.306100e-01   1.595315e-20 
1.333300e-01   1.495274e-20 
1.360600e-01   1.401232e-20 
1.469400e-01   1.082231e-20 
1.496600e-01   1.014740e-20 
1.551000e-01   8.924002e-21 
1.578200e-01   8.370288e-21 
1.605500e-01   7.850167e-21 
1.659900e-01   1.087629e-20 
1.714300e-01   9.946554e-21 
1.768700e-01   1.077424e-20 
1.795900e-01   1.034738e-20 
1.823100e-01   9.896150e-21 
1.850400e-01   9.442809e-21 
1.877600e-01   9.003444e-21 
1.904800e-01   8.583068e-21 
1.959200e-01   7.804877e-21 
1.986400e-01   7.444960e-21 
2.040800e-01   6.779895e-21 
2.068000e-01   6.473499e-21 
2.095300e-01   6.182288e-21 
2.122500e-01   5.907417e-21 
2.149700e-01   5.646841e-21 
2.204100e-01   5.165094e-21 
2.258500e-01   4.730688e-21 
2.367400e-01   4.763222e-21 
2.476200e-01   4.064883e-21 
2.585100e-01   3.475519e-21 
2.721100e-01   2.875150e-21 
2.857200e-01   2.394684e-21 
2.993200e-01   2.007446e-21 
3.129300e-01   1.692381e-21 
3.401400e-01   1.221649e-21 
3.537400e-01   1.045073e-21 
3.809500e-01   7.736148e-22 
3.945600e-01   6.689641e-22 
4.081700e-01   5.802011e-22 
4.353800e-01   4.399593e-22 
4.625900e-01   3.366705e-22 
4.761900e-01   2.954004e-22 
4.898000e-01   2.596266e-22 
5.034000e-01   2.285846e-22 
5.170100e-01   2.015466e-22 
5.578300e-01   1.393267e-22 
5.714300e-01   1.235132e-22 
5.850400e-01   1.096115e-22 
6.122500e-01   8.661746e-23 
6.666700e-01   5.473586e-23 
6.802800e-01   4.891124e-23 
7.074900e-01   3.991937e-23 
7.347000e-01   3.240290e-23 
7.619100e-01   2.599626e-23 
7.891200e-01   2.093091e-23 
8.163300e-01   1.690730e-23 
8.435400e-01   1.369818e-23 
8.707500e-01   1.112917e-23 
9.115700e-01   8.189310e-24 
9.523900e-01   6.058178e-24 
9.932000e-01   6.216935e-24 
1.020400e+00   5.040447e-24 
1.061200e+00   4.701800e-24 
1.088400e+00   3.825740e-24 
1.102000e+00   3.454123e-24 
1.115700e+00   3.118067e-24 
1.129300e+00   2.818365e-24 
1.142900e+00   2.548818e-24 
1.156500e+00   2.306227e-24 
1.170100e+00   2.087756e-24 
1.197300e+00   5.697146e-24 
1.210900e+00   5.198689e-24 
1.224500e+00   4.743365e-24 
1.227200e+00   4.657918e-24 
1.229900e+00   4.574061e-24 
1.232700e+00   4.488753e-24 
1.235400e+00   4.408030e-24 
1.238100e+00   4.328804e-24 
1.240800e+00   4.251046e-24 
1.243500e+00   4.174724e-24 
1.246300e+00   4.097063e-24 
1.249000e+00   4.023590e-24 
1.257200e+00   3.808633e-24 
1.259900e+00   3.740479e-24 
1.262600e+00   3.673561e-24 
1.270800e+00   3.477788e-24 
1.281600e+00   3.236143e-24 
1.289800e+00   3.064213e-24 
1.292500e+00   3.009672e-24 
1.295200e+00   2.956124e-24 
1.298000e+00   2.901625e-24 
1.300700e+00   2.850044e-24 
1.303400e+00   2.799402e-24 
1.306100e+00   2.749674e-24 
1.314300e+00   2.604128e-24 
1.330600e+00   2.337715e-24 
1.341500e+00   2.175237e-24 
1.355100e+00   1.988541e-24 
1.360600e+00   1.917746e-24 
1.371400e+00   1.786109e-24 
1.382300e+00   1.662557e-24 
1.390500e+00   1.575360e-24 
1.395900e+00   1.520484e-24 
1.404100e+00   1.440836e-24 
1.406800e+00   1.415544e-24 
1.409500e+00   1.390706e-24 
1.415000e+00   1.341463e-24 
1.417700e+00   1.317941e-24 
1.420400e+00   1.294838e-24 
1.423100e+00   1.272140e-24 
1.425900e+00   1.249032e-24 
1.428600e+00   1.227150e-24 
1.431300e+00   1.205654e-24 
1.436700e+00   1.163806e-24 
1.439500e+00   1.142681e-24 
1.442200e+00   1.122683e-24 
1.444900e+00   1.103033e-24 
1.447600e+00   1.083733e-24 
1.450400e+00   1.064082e-24 
1.453100e+00   1.045468e-24 
1.455800e+00   1.027184e-24 
1.458500e+00   1.009227e-24 
1.461200e+00   9.915802e-25 
1.466700e+00   9.565909e-25 
1.469400e+00   9.398777e-25 
1.472100e+00   9.234557e-25 
1.477600e+00   8.908909e-25 
1.480300e+00   8.753265e-25 
1.488400e+00   8.302637e-25 
1.491200e+00   8.152353e-25 
1.496600e+00   7.870172e-25 
1.551000e+00   5.520042e-25 
1.632700e+00   3.237942e-25 
1.823100e+00   9.155921e-26 
2.340200e+00   1.483924e-27 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 


==> anc/Xe_c4/data_c4_avDCS_XeSR_0_900GeV.txt <==
1.300000e-02   2.465309e-20 
1.320000e-02   2.424701e-20 
1.340000e-02   2.386653e-20 
1.430000e-02   3.361780e-20 
1.450000e-02   3.323190e-20 
1.500000e-02   3.234038e-20 
2.000000e-02   2.565159e-20 
2.500000e-02   2.034169e-20 
3.000000e-02   2.183646e-20 
3.500000e-02   1.876417e-20 
4.000000e-02   1.616808e-20 
4.500000e-02   1.387381e-20 
5.000000e-02   1.182938e-20 
5.500000e-02   1.005857e-20 
6.000000e-02   8.574242e-21 
6.500000e-02   7.358006e-21 
7.000000e-02   6.363923e-21 
7.500000e-02   4.123942e-20 
8.000000e-02   4.373655e-20 
8.500000e-02   4.197055e-20 
9.000000e-02   3.992486e-20 
9.523900e-02   3.715759e-20 
1.006800e-01   3.317039e-20 
1.142900e-01   2.400286e-20 
1.197300e-01   2.109286e-20 
1.224500e-01   1.977625e-20 
1.251700e-01   1.854321e-20 
1.278900e-01   1.738805e-20 
1.306100e-01   1.630561e-20 
1.333300e-01   1.529122e-20 
1.360600e-01   1.433717e-20 
1.469400e-01   1.109709e-20 
1.496600e-01   1.041071e-20 
1.551000e-01   9.165581e-21 
1.578200e-01   8.601609e-21 
1.605500e-01   8.071582e-21 
1.659900e-01   1.119521e-20 
1.714300e-01   1.024934e-20 
1.768700e-01   1.111462e-20 
1.795900e-01   1.068012e-20 
1.823100e-01   1.021998e-20 
1.850400e-01   9.757179e-21 
1.877600e-01   9.308297e-21 
1.904800e-01   8.878564e-21 
1.959200e-01   8.082501e-21 
1.986400e-01   7.714046e-21 
2.040800e-01   7.032731e-21 
2.068000e-01   6.718642e-21 
2.095300e-01   6.419995e-21 
2.122500e-01   6.137980e-21 
2.149700e-01   5.870522e-21 
2.204100e-01   5.375730e-21 
2.258500e-01   4.929173e-21 
2.367400e-01   4.978659e-21 
2.476200e-01   4.258931e-21 
2.585100e-01   3.650249e-21 
2.721100e-01   3.028926e-21 
2.857200e-01   2.530559e-21 
2.993200e-01   2.127965e-21 
3.129300e-01   1.799638e-21 
3.401400e-01   1.307399e-21 
3.537400e-01   1.122054e-21 
3.809500e-01   8.360807e-22 
3.945600e-01   7.253948e-22 
4.081700e-01   6.312661e-22 
4.353800e-01   4.819648e-22 
4.625900e-01   3.713939e-22 
4.761900e-01   3.270202e-22 
4.898000e-01   2.884463e-22 
5.034000e-01   2.548761e-22 
5.170100e-01   2.255492e-22 
5.578300e-01   1.576678e-22 
5.714300e-01   1.403033e-22 
5.850400e-01   1.249904e-22 
6.122500e-01   9.954073e-23 
6.666700e-01   6.391797e-23 
6.802800e-01   5.735111e-23 
7.074900e-01   4.720045e-23 
7.347000e-01   3.864019e-23 
7.619100e-01   3.126947e-23 
7.891200e-01   2.539960e-23 
8.163300e-01   2.070216e-23 
8.435400e-01   1.692707e-23 
8.707500e-01   1.388154e-23 
9.115700e-01   1.036230e-23 
9.523900e-01   7.779810e-24 
9.932000e-01   8.096356e-24 
1.020400e+00   6.633153e-24 
1.061200e+00   6.286559e-24 
1.088400e+00   5.171890e-24 
1.102000e+00   4.695729e-24 
1.115700e+00   4.263109e-24 
1.129300e+00   3.875439e-24 
1.142900e+00   3.525113e-24 
1.156500e+00   3.208295e-24 
1.170100e+00   2.921583e-24 
1.197300e+00   8.075107e-24 
1.210900e+00   7.413605e-24 
1.224500e+00   6.805905e-24 
1.227200e+00   6.691531e-24 
1.229900e+00   6.579157e-24 
1.232700e+00   6.464686e-24 
1.235400e+00   6.356286e-24 
1.238100e+00   6.249776e-24 
1.240800e+00   6.145139e-24 
1.243500e+00   6.042317e-24 
1.246300e+00   5.937590e-24 
1.249000e+00   5.838395e-24 
1.257200e+00   5.547583e-24 
1.259900e+00   5.455173e-24 
1.262600e+00   5.364364e-24 
1.270800e+00   5.098106e-24 
1.281600e+00   4.768243e-24 
1.289800e+00   4.532667e-24 
1.292500e+00   4.457771e-24 
1.295200e+00   4.384168e-24 
1.298000e+00   4.309161e-24 
1.300700e+00   4.238096e-24 
1.303400e+00   4.168244e-24 
1.306100e+00   4.099598e-24 
1.314300e+00   3.898200e-24 
1.330600e+00   3.527746e-24 
1.341500e+00   3.300539e-24 
1.355100e+00   3.038132e-24 
1.360600e+00   2.938224e-24 
1.371400e+00   2.751810e-24 
1.382300e+00   2.576040e-24 
1.390500e+00   2.451478e-24 
1.395900e+00   2.372864e-24 
1.404100e+00   2.258424e-24 
1.406800e+00   2.221999e-24 
1.409500e+00   2.186186e-24 
1.415000e+00   2.115052e-24 
1.417700e+00   2.081009e-24 
1.420400e+00   2.047531e-24 
1.423100e+00   2.014610e-24 
1.425900e+00   1.981042e-24 
1.428600e+00   1.949217e-24 
1.431300e+00   1.917920e-24 
1.436700e+00   1.856866e-24 
1.439500e+00   1.825999e-24 
1.442200e+00   1.796737e-24 
1.444900e+00   1.767952e-24 
1.447600e+00   1.739645e-24 
1.450400e+00   1.710773e-24 
1.453100e+00   1.683408e-24 
1.455800e+00   1.656490e-24 
1.458500e+00   1.630014e-24 
1.461200e+00   1.603972e-24 
1.466700e+00   1.552234e-24 
1.469400e+00   1.527470e-24 
1.472100e+00   1.503105e-24 
1.477600e+00   1.454706e-24 
1.480300e+00   1.431538e-24 
1.488400e+00   1.364264e-24 
1.491200e+00   1.341771e-24 
1.496600e+00   1.299456e-24 
1.551000e+00   9.419486e-25 
1.632700e+00   5.832231e-25 
1.823100e+00   1.921509e-25 
2.340200e+00   7.956157e-27 
2.829900e+00   7.658946e-29 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 


==> anc/Xe_c4/data_c4_avDCS_XeSR_10_00GeV.txt <==
1.300000e-02   2.499797e-20 
1.320000e-02   2.459080e-20 
1.340000e-02   2.420947e-20 
1.430000e-02   3.413078e-20 
1.450000e-02   3.374553e-20 
1.500000e-02   3.285640e-20 
2.000000e-02   2.620089e-20 
2.500000e-02   2.089656e-20 
3.000000e-02   2.256623e-20 
3.500000e-02   1.950244e-20 
4.000000e-02   1.690043e-20 
4.500000e-02   1.458515e-20 
5.000000e-02   1.250648e-20 
5.500000e-02   1.069406e-20 
6.000000e-02   9.167085e-21 
6.500000e-02   7.911305e-21 
7.000000e-02   6.881856e-21 
7.500000e-02   4.471089e-20 
8.000000e-02   4.769708e-20 
8.500000e-02   4.605377e-20 
9.000000e-02   4.408958e-20 
9.523900e-02   4.130808e-20 
1.006800e-01   3.712791e-20 
1.142900e-01   2.733679e-20 
1.197300e-01   2.419345e-20 
1.224500e-01   2.276445e-20 
1.251700e-01   2.142180e-20 
1.278900e-01   2.015982e-20 
1.306100e-01   1.897334e-20 
1.333300e-01   1.785770e-20 
1.360600e-01   1.680488e-20 
1.469400e-01   1.319965e-20 
1.496600e-01   1.242912e-20 
1.551000e-01   1.102420e-20 
1.578200e-01   1.038453e-20 
1.605500e-01   9.781265e-21 
1.659900e-01   1.362803e-20 
1.714300e-01   1.256725e-20 
1.768700e-01   1.371437e-20 
1.795900e-01   1.322615e-20 
1.823100e-01   1.270226e-20 
1.850400e-01   1.217107e-20 
1.877600e-01   1.165302e-20 
1.904800e-01   1.115515e-20 
1.959200e-01   1.022846e-20 
1.986400e-01   9.797433e-21 
2.040800e-01   8.996811e-21 
2.068000e-01   8.626145e-21 
2.095300e-01   8.272739e-21 
2.122500e-01   7.938104e-21 
2.149700e-01   7.619868e-21 
2.204100e-01   7.028727e-21 
2.258500e-01   6.492237e-21 
2.367400e-01   6.667259e-21 
2.476200e-01   5.789738e-21 
2.585100e-01   5.037508e-21 
2.721100e-01   4.259729e-21 
2.857200e-01   3.627175e-21 
2.993200e-01   3.109005e-21 
3.129300e-01   2.680473e-21 
3.401400e-01   2.024610e-21 
3.537400e-01   1.772091e-21 
3.809500e-01   1.374044e-21 
3.945600e-01   1.216382e-21 
4.081700e-01   1.080215e-21 
4.353800e-01   8.592628e-22 
4.625900e-01   6.902706e-22 
4.761900e-01   6.207256e-22 
4.898000e-01   5.592489e-22 
5.034000e-01   5.048296e-22 
5.170100e-01   4.564621e-22 
5.578300e-01   3.406668e-22 
5.714300e-01   3.099283e-22 
5.850400e-01   2.823240e-22 
6.122500e-01   2.351901e-22 
6.666700e-01   1.655275e-22 
6.802800e-01   1.520254e-22 
7.074900e-01   1.313045e-22 
7.347000e-01   1.128114e-22 
7.619100e-01   9.578083e-23 
7.891200e-01   8.167610e-23 
8.163300e-01   6.991477e-23 
8.435400e-01   6.008437e-23 
8.707500e-01   5.182082e-23 
9.115700e-01   4.176785e-23 
9.523900e-01   3.389310e-23 
9.932000e-01   3.833643e-23 
1.020400e+00   3.313685e-23 
1.061200e+00   3.409566e-23 
1.088400e+00   2.964146e-23 
1.102000e+00   2.767186e-23 
1.115700e+00   2.584081e-23 
1.129300e+00   2.416173e-23 
1.142900e+00   2.260877e-23 
1.156500e+00   2.117118e-23 
1.170100e+00   1.983936e-23 
1.197300e+00   5.774859e-23 
1.210900e+00   5.458589e-23 
1.224500e+00   5.160211e-23 
1.227200e+00   5.103205e-23 
1.229900e+00   5.046919e-23 
1.232700e+00   4.989307e-23 
1.235400e+00   4.934476e-23 
1.238100e+00   4.880337e-23 
1.240800e+00   4.826890e-23 
1.243500e+00   4.774122e-23 
1.246300e+00   4.720102e-23 
1.249000e+00   4.668677e-23 
1.257200e+00   4.516438e-23 
1.259900e+00   4.467579e-23 
1.262600e+00   4.419334e-23 
1.270800e+00   4.276468e-23 
1.281600e+00   4.096381e-23 
1.289800e+00   3.965498e-23 
1.292500e+00   3.923464e-23 
1.295200e+00   3.881948e-23 
1.298000e+00   3.839429e-23 
1.300700e+00   3.798936e-23 
1.303400e+00   3.758939e-23 
1.306100e+00   3.719427e-23 
1.314300e+00   3.602338e-23 
1.330600e+00   3.376500e-23 
1.341500e+00   3.238025e-23 
1.355100e+00   3.074376e-23 
1.360600e+00   3.010929e-23 
1.371400e+00   2.890707e-23 
1.382300e+00   2.774969e-23 
1.390500e+00   2.691445e-23 
1.395900e+00   2.638031e-23 
1.404100e+00   2.559257e-23 
1.406800e+00   2.533918e-23 
1.409500e+00   2.508872e-23 
1.415000e+00   2.458733e-23 
1.417700e+00   2.434548e-23 
1.420400e+00   2.410636e-23 
1.423100e+00   2.386997e-23 
1.425900e+00   2.362766e-23 
1.428600e+00   2.339671e-23 
1.431300e+00   2.316833e-23 
1.436700e+00   2.271939e-23 
1.439500e+00   2.249058e-23 
1.442200e+00   2.227249e-23 
1.444900e+00   2.205683e-23 
1.447600e+00   2.184362e-23 
1.450400e+00   2.162502e-23 
1.453100e+00   2.141660e-23 
1.455800e+00   2.121055e-23 
1.458500e+00   2.100679e-23 
1.461200e+00   2.080531e-23 
1.466700e+00   2.040179e-23 
1.469400e+00   2.020702e-23 
1.472100e+00   2.001442e-23 
1.477600e+00   1.957651e-23 
1.480300e+00   1.939063e-23 
1.488400e+00   1.884512e-23 
1.491200e+00   1.866074e-23 
1.496600e+00   1.831101e-23 
1.551000e+00   1.518172e-23 
1.632700e+00   1.157674e-23 
1.823100e+00   6.352171e-24 
2.340200e+00   1.580113e-24 
2.829900e+00   4.967991e-25 
3.047600e+00   3.091308e-25 
3.700700e+00   7.904278e-26 


==> anc/Xe_c4/data_c4_avDCS_XeSR_1_000GeV.txt <==
1.300000e-02   2.469214e-20 
1.320000e-02   2.428595e-20 
1.340000e-02   2.390538e-20 
1.430000e-02   3.367599e-20 
1.450000e-02   3.329020e-20 
1.500000e-02   3.239894e-20 
2.000000e-02   2.571375e-20 
2.500000e-02   2.040431e-20 
3.000000e-02   2.191895e-20 
3.500000e-02   1.884744e-20 
4.000000e-02   1.625052e-20 
4.500000e-02   1.395376e-20 
5.000000e-02   1.190540e-20 
5.500000e-02   1.012988e-20 
6.000000e-02   8.640741e-21 
6.500000e-02   7.420033e-21 
7.000000e-02   6.421939e-21 
7.500000e-02   4.162361e-20 
8.000000e-02   4.417328e-20 
8.500000e-02   4.241914e-20 
9.000000e-02   4.038028e-20 
9.523900e-02   3.760896e-20 
1.006800e-01   3.359890e-20 
1.142900e-01   2.436102e-20 
1.197300e-01   2.142508e-20 
1.224500e-01   2.009600e-20 
1.251700e-01   1.885083e-20 
1.278900e-01   1.768384e-20 
1.306100e-01   1.658991e-20 
1.333300e-01   1.556435e-20 
1.360600e-01   1.459943e-20 
1.469400e-01   1.131931e-20 
1.496600e-01   1.062374e-20 
1.551000e-01   9.361197e-21 
1.578200e-01   8.788998e-21 
1.605500e-01   8.251028e-21 
1.659900e-01   1.145315e-20 
1.714300e-01   1.049444e-20 
1.768700e-01   1.139007e-20 
1.795900e-01   1.094950e-20 
1.823100e-01   1.048228e-20 
1.850400e-01   1.001192e-20 
1.877600e-01   9.555421e-21 
1.904800e-01   9.118205e-21 
1.959200e-01   8.307819e-21 
1.986400e-01   7.932515e-21 
2.040800e-01   7.238170e-21 
2.068000e-01   6.917910e-21 
2.095300e-01   6.613294e-21 
2.122500e-01   6.325551e-21 
2.149700e-01   6.052564e-21 
2.204100e-01   5.547295e-21 
2.258500e-01   5.090973e-21 
2.367400e-01   5.154244e-21 
2.476200e-01   4.417338e-21 
2.585100e-01   3.793120e-21 
2.721100e-01   3.154915e-21 
2.857200e-01   2.642111e-21 
2.993200e-01   2.227126e-21 
3.129300e-01   1.888088e-21 
3.401400e-01   1.378433e-21 
3.537400e-01   1.185977e-21 
3.809500e-01   8.881993e-22 
3.945600e-01   7.725982e-22 
4.081700e-01   6.740918e-22 
4.353800e-01   5.173764e-22 
4.625900e-01   4.008227e-22 
4.761900e-01   3.538946e-22 
4.898000e-01   3.130081e-22 
5.034000e-01   2.773463e-22 
5.170100e-01   2.461210e-22 
5.578300e-01   1.735250e-22 
5.714300e-01   1.548628e-22 
5.850400e-01   1.383655e-22 
6.122500e-01   1.108491e-22 
6.666700e-01   7.205356e-23 
6.802800e-01   6.485303e-23 
7.074900e-01   5.371591e-23 
7.347000e-01   4.425884e-23 
7.619100e-01   3.605163e-23 
7.891200e-01   2.947985e-23 
8.163300e-01   2.419124e-23 
8.435400e-01   1.991640e-23 
8.707500e-01   1.644802e-23 
9.115700e-01   1.241087e-23 
9.523900e-01   9.421244e-24 
9.932000e-01   9.908317e-24 
1.020400e+00   8.180689e-24 
1.061200e+00   7.844711e-24 
1.088400e+00   6.506254e-24 
1.102000e+00   5.931525e-24 
1.115700e+00   5.407560e-24 
1.129300e+00   4.936412e-24 
1.142900e+00   4.509160e-24 
1.156500e+00   4.121397e-24 
1.170100e+00   3.769232e-24 
1.197300e+00   1.051591e-23 
1.210900e+00   9.696965e-24 
1.224500e+00   8.941630e-24 
1.227200e+00   8.799140e-24 
1.229900e+00   8.659043e-24 
1.232700e+00   8.516226e-24 
1.235400e+00   8.380872e-24 
1.238100e+00   8.247796e-24 
1.240800e+00   8.116939e-24 
1.243500e+00   7.988277e-24 
1.246300e+00   7.857099e-24 
1.249000e+00   7.732770e-24 
1.257200e+00   7.367765e-24 
1.259900e+00   7.251583e-24 
1.262600e+00   7.137349e-24 
1.270800e+00   6.801864e-24 
1.281600e+00   6.385130e-24 
1.289800e+00   6.086700e-24 
1.292500e+00   5.991672e-24 
1.295200e+00   5.898208e-24 
1.298000e+00   5.802895e-24 
1.300700e+00   5.712511e-24 
1.303400e+00   5.623613e-24 
1.306100e+00   5.536165e-24 
1.314300e+00   5.279225e-24 
1.330600e+00   4.804925e-24 
1.341500e+00   4.512846e-24 
1.355100e+00   4.174304e-24 
1.360600e+00   4.045052e-24 
1.371400e+00   3.803281e-24 
1.382300e+00   3.574568e-24 
1.390500e+00   3.412005e-24 
1.395900e+00   3.308302e-24 
1.404100e+00   3.158350e-24 
1.406800e+00   3.110542e-24 
1.409500e+00   3.063492e-24 
1.415000e+00   2.969932e-24 
1.417700e+00   2.925098e-24 
1.420400e+00   2.880972e-24 
1.423100e+00   2.837532e-24 
1.425900e+00   2.793212e-24 
1.428600e+00   2.751159e-24 
1.431300e+00   2.709757e-24 
1.436700e+00   2.628908e-24 
1.439500e+00   2.587977e-24 
1.442200e+00   2.549146e-24 
1.444900e+00   2.510908e-24 
1.447600e+00   2.473275e-24 
1.450400e+00   2.434867e-24 
1.453100e+00   2.398419e-24 
1.455800e+00   2.362541e-24 
1.458500e+00   2.327222e-24 
1.461200e+00   2.292448e-24 
1.466700e+00   2.223280e-24 
1.469400e+00   2.190124e-24 
1.472100e+00   2.157477e-24 
1.477600e+00   2.092541e-24 
1.480300e+00   2.061406e-24 
1.488400e+00   1.970861e-24 
1.491200e+00   1.940535e-24 
1.496600e+00   1.883404e-24 
1.551000e+00   1.396393e-24 
1.632700e+00   8.960184e-25 
1.823100e+00   3.247411e-25 
2.340200e+00   2.068237e-26 
2.829900e+00   9.764997e-28 
3.047600e+00   1.461380e-28 
3.700700e+00   0.000000e+00 


==> anc/Xe_c4/data_c4_avDCS_XeSR_1_300GeV.txt <==
1.300000e-02   2.477236e-20 
1.320000e-02   2.436591e-20 
1.340000e-02   2.398516e-20 
1.430000e-02   3.379545e-20 
1.450000e-02   3.340982e-20 
1.500000e-02   3.251910e-20 
2.000000e-02   2.584145e-20 
2.500000e-02   2.053311e-20 
3.000000e-02   2.208855e-20 
3.500000e-02   1.901877e-20 
4.000000e-02   1.642026e-20 
4.500000e-02   1.411847e-20 
5.000000e-02   1.206211e-20 
5.500000e-02   1.027691e-20 
6.000000e-02   8.777875e-21 
6.500000e-02   7.547984e-21 
7.000000e-02   6.541669e-21 
7.500000e-02   4.241984e-20 
8.000000e-02   4.507957e-20 
8.500000e-02   4.335143e-20 
9.000000e-02   4.132892e-20 
9.523900e-02   3.855235e-20 
1.006800e-01   3.449675e-20 
1.142900e-01   2.511365e-20 
1.197300e-01   2.212353e-20 
1.224500e-01   2.076844e-20 
1.251700e-01   1.949794e-20 
1.278900e-01   1.830632e-20 
1.306100e-01   1.718844e-20 
1.333300e-01   1.613959e-20 
1.360600e-01   1.515200e-20 
1.469400e-01   1.178835e-20 
1.496600e-01   1.107359e-20 
1.551000e-01   9.774689e-21 
1.578200e-01   9.185291e-21 
1.605500e-01   8.630702e-21 
1.659900e-01   1.199692e-20 
1.714300e-01   1.101173e-20 
1.768700e-01   1.197103e-20 
1.795900e-01   1.151800e-20 
1.823100e-01   1.103607e-20 
1.850400e-01   1.055002e-20 
1.877600e-01   1.007768e-20 
1.904800e-01   9.624876e-21 
1.959200e-01   8.784659e-21 
1.986400e-01   8.395089e-21 
2.040800e-01   7.673570e-21 
2.068000e-01   7.340435e-21 
2.095300e-01   7.023366e-21 
2.122500e-01   6.723658e-21 
2.149700e-01   6.439135e-21 
2.204100e-01   5.911992e-21 
2.258500e-01   5.435271e-21 
2.367400e-01   5.527487e-21 
2.476200e-01   4.754765e-21 
2.585100e-01   4.098066e-21 
2.721100e-01   3.424529e-21 
2.857200e-01   2.881477e-21 
2.993200e-01   2.440478e-21 
3.129300e-01   2.078919e-21 
3.401400e-01   1.532580e-21 
3.537400e-01   1.325110e-21 
3.809500e-01   1.002349e-21 
3.945600e-01   8.763096e-22 
4.081700e-01   7.684878e-22 
4.353800e-01   5.959511e-22 
4.625900e-01   4.665764e-22 
4.761900e-01   4.141487e-22 
4.898000e-01   3.682745e-22 
5.034000e-01   3.280881e-22 
5.170100e-01   2.927467e-22 
5.578300e-01   2.098704e-22 
5.714300e-01   1.883608e-22 
5.850400e-01   1.692577e-22 
6.122500e-01   1.371724e-22 
6.666700e-01   9.129903e-23 
6.802800e-01   8.267259e-23 
7.074900e-01   6.932763e-23 
7.347000e-01   5.783934e-23 
7.619100e-01   4.770985e-23 
7.891200e-01   3.951221e-23 
8.163300e-01   3.284681e-23 
8.435400e-01   2.740123e-23 
8.707500e-01   2.293373e-23 
9.115700e-01   1.766163e-23 
9.523900e-01   1.368998e-23 
9.932000e-01   1.469226e-23 
1.020400e+00   1.230746e-23 
1.061200e+00   1.206418e-23 
1.088400e+00   1.015746e-23 
1.102000e+00   9.330915e-24 
1.115700e+00   8.572563e-24 
1.129300e+00   7.886302e-24 
1.142900e+00   7.259948e-24 
1.156500e+00   6.687827e-24 
1.170100e+00   6.164823e-24 
1.197300e+00   1.749312e-23 
1.210900e+00   1.626117e-23 
1.224500e+00   1.511650e-23 
1.227200e+00   1.489967e-23 
1.229900e+00   1.468617e-23 
1.232700e+00   1.446825e-23 
1.235400e+00   1.426142e-23 
1.238100e+00   1.405779e-23 
1.240800e+00   1.385729e-23 
1.243500e+00   1.365988e-23 
1.246300e+00   1.345836e-23 
1.249000e+00   1.326708e-23 
1.257200e+00   1.270393e-23 
1.259900e+00   1.252419e-23 
1.262600e+00   1.234721e-23 
1.270800e+00   1.182601e-23 
1.281600e+00   1.117542e-23 
1.289800e+00   1.070724e-23 
1.292500e+00   1.055773e-23 
1.295200e+00   1.041046e-23 
1.298000e+00   1.026006e-23 
1.300700e+00   1.011726e-23 
1.303400e+00   9.976595e-24 
1.306100e+00   9.838011e-24 
1.314300e+00   9.429722e-24 
1.330600e+00   8.666098e-24 
1.341500e+00   8.195756e-24 
1.355100e+00   7.647014e-24 
1.360600e+00   7.436409e-24 
1.371400e+00   7.040779e-24 
1.382300e+00   6.664291e-24 
1.390500e+00   6.395298e-24 
1.395900e+00   6.224540e-24 
1.404100e+00   5.974519e-24 
1.406800e+00   5.894571e-24 
1.409500e+00   5.815766e-24 
1.415000e+00   5.658709e-24 
1.417700e+00   5.583282e-24 
1.420400e+00   5.508930e-24 
1.423100e+00   5.435637e-24 
1.425900e+00   5.360728e-24 
1.428600e+00   5.289546e-24 
1.431300e+00   5.219373e-24 
1.436700e+00   5.081997e-24 
1.439500e+00   5.012301e-24 
1.442200e+00   4.946062e-24 
1.444900e+00   4.880749e-24 
1.447600e+00   4.816364e-24 
1.450400e+00   4.750558e-24 
1.453100e+00   4.688011e-24 
1.455800e+00   4.626339e-24 
1.458500e+00   4.565538e-24 
1.461200e+00   4.505593e-24 
1.466700e+00   4.386069e-24 
1.469400e+00   4.328640e-24 
1.472100e+00   4.271997e-24 
1.477600e+00   4.159079e-24 
1.480300e+00   4.104818e-24 
1.488400e+00   3.946528e-24 
1.491200e+00   3.893331e-24 
1.496600e+00   3.792897e-24 
1.551000e+00   2.922332e-24 
1.632700e+00   1.991483e-24 
1.823100e+00   8.415278e-25 
2.340200e+00   9.297234e-26 
2.829900e+00   1.216949e-26 
3.047600e+00   4.841988e-27 
3.700700e+00   1.634494e-28 


==> anc/Xe_c4/data_c4_avDCS_XeSR_1_500GeV.txt <==
1.300000e-02   2.480761e-20 
1.320000e-02   2.440106e-20 
1.340000e-02   2.402022e-20 
1.430000e-02   3.384792e-20 
1.450000e-02   3.346233e-20 
1.500000e-02   3.257190e-20 
2.000000e-02   2.589760e-20 
2.500000e-02   2.058979e-20 
3.000000e-02   2.216315e-20 
3.500000e-02   1.909420e-20 
4.000000e-02   1.649504e-20 
4.500000e-02   1.419109e-20 
5.000000e-02   1.213121e-20 
5.500000e-02   1.034176e-20 
6.000000e-02   8.838375e-21 
6.500000e-02   7.604446e-21 
7.000000e-02   6.594514e-21 
7.500000e-02   4.277285e-20 
8.000000e-02   4.548195e-20 
8.500000e-02   4.376589e-20 
9.000000e-02   4.175126e-20 
9.523900e-02   3.897292e-20 
1.006800e-01   3.489752e-20 
1.142900e-01   2.545068e-20 
1.197300e-01   2.243674e-20 
1.224500e-01   2.107019e-20 
1.251700e-01   1.978851e-20 
1.278900e-01   1.858600e-20 
1.306100e-01   1.745752e-20 
1.333300e-01   1.639837e-20 
1.360600e-01   1.540072e-20 
1.469400e-01   1.199995e-20 
1.496600e-01   1.127664e-20 
1.551000e-01   9.961528e-21 
1.578200e-01   9.364453e-21 
1.605500e-01   8.802442e-21 
1.659900e-01   1.224200e-20 
1.714300e-01   1.124507e-20 
1.768700e-01   1.223291e-20 
1.795900e-01   1.177438e-20 
1.823100e-01   1.128595e-20 
1.850400e-01   1.079293e-20 
1.877600e-01   1.031357e-20 
1.904800e-01   9.853843e-21 
1.959200e-01   9.000354e-21 
1.986400e-01   8.604426e-21 
2.040800e-01   7.870792e-21 
2.068000e-01   7.531914e-21 
2.095300e-01   7.209283e-21 
2.122500e-01   6.904235e-21 
2.149700e-01   6.614556e-21 
2.204100e-01   6.077631e-21 
2.258500e-01   5.591789e-21 
2.367400e-01   5.696897e-21 
2.476200e-01   4.908190e-21 
2.585100e-01   4.236974e-21 
2.721100e-01   3.547619e-21 
2.857200e-01   2.991007e-21 
2.993200e-01   2.538340e-21 
3.129300e-01   2.166667e-21 
3.401400e-01   1.603819e-21 
3.537400e-01   1.389579e-21 
3.809500e-01   1.055532e-21 
3.945600e-01   9.247662e-22 
4.081700e-01   8.127206e-22 
4.353800e-01   6.329879e-22 
4.625900e-01   4.977604e-22 
4.761900e-01   4.428131e-22 
4.898000e-01   3.946499e-22 
5.034000e-01   3.523811e-22 
5.170100e-01   3.151408e-22 
5.578300e-01   2.275002e-22 
5.714300e-01   2.046639e-22 
5.850400e-01   1.843435e-22 
6.122500e-01   1.501158e-22 
6.666700e-01   1.008961e-22 
6.802800e-01   9.159080e-23 
7.074900e-01   7.720140e-23 
7.347000e-01   6.474059e-23 
7.619100e-01   5.367804e-23 
7.891200e-01   4.468971e-23 
8.163300e-01   3.734805e-23 
8.435400e-01   3.132378e-23 
8.707500e-01   2.635968e-23 
9.115700e-01   2.046883e-23 
9.523900e-01   1.599777e-23 
9.932000e-01   1.731557e-23 
1.020400e+00   1.458919e-23 
1.061200e+00   1.442766e-23 
1.088400e+00   1.222019e-23 
1.102000e+00   1.125965e-23 
1.115700e+00   1.037619e-23 
1.129300e+00   9.574695e-24 
1.142900e+00   8.841333e-24 
1.156500e+00   8.169753e-24 
1.170100e+00   7.554262e-24 
1.197300e+00   2.157178e-23 
1.210900e+00   2.011603e-23 
1.224500e+00   1.875952e-23 
1.227200e+00   1.850213e-23 
1.229900e+00   1.824859e-23 
1.232700e+00   1.798964e-23 
1.235400e+00   1.774374e-23 
1.238100e+00   1.750150e-23 
1.240800e+00   1.726286e-23 
1.243500e+00   1.702779e-23 
1.246300e+00   1.678768e-23 
1.249000e+00   1.655966e-23 
1.257200e+00   1.588762e-23 
1.259900e+00   1.567290e-23 
1.262600e+00   1.546134e-23 
1.270800e+00   1.483766e-23 
1.281600e+00   1.405771e-23 
1.289800e+00   1.349533e-23 
1.292500e+00   1.331555e-23 
1.295200e+00   1.313837e-23 
1.298000e+00   1.295735e-23 
1.300700e+00   1.278535e-23 
1.303400e+00   1.261583e-23 
1.306100e+00   1.244874e-23 
1.314300e+00   1.195588e-23 
1.330600e+00   1.103799e-23 
1.341500e+00   1.046707e-23 
1.355100e+00   9.799292e-24 
1.360600e+00   9.542508e-24 
1.371400e+00   9.059266e-24 
1.382300e+00   8.598383e-24 
1.390500e+00   8.268446e-24 
1.395900e+00   8.058688e-24 
1.404100e+00   7.751122e-24 
1.406800e+00   7.652644e-24 
1.409500e+00   7.555524e-24 
1.415000e+00   7.361824e-24 
1.417700e+00   7.268714e-24 
1.420400e+00   7.176877e-24 
1.423100e+00   7.086297e-24 
1.425900e+00   6.993664e-24 
1.428600e+00   6.905588e-24 
1.431300e+00   6.818713e-24 
1.436700e+00   6.648491e-24 
1.439500e+00   6.562048e-24 
1.442200e+00   6.479844e-24 
1.444900e+00   6.398759e-24 
1.447600e+00   6.318765e-24 
1.450400e+00   6.236954e-24 
1.453100e+00   6.159149e-24 
1.455800e+00   6.082395e-24 
1.458500e+00   6.006680e-24 
1.461200e+00   5.931984e-24 
1.466700e+00   5.782915e-24 
1.469400e+00   5.711220e-24 
1.472100e+00   5.640495e-24 
1.477600e+00   5.491961e-24 
1.480300e+00   5.424102e-24 
1.488400e+00   5.225939e-24 
1.491200e+00   5.159267e-24 
1.496600e+00   5.033275e-24 
1.551000e+00   3.934208e-24 
1.632700e+00   2.741323e-24 
1.823100e+00   1.223850e-24 
2.340200e+00   1.625389e-25 
2.829900e+00   2.697285e-26 
3.047600e+00   1.192501e-26 
3.700700e+00   8.579170e-28 


==> anc/Xe_c4/data_c4_avDCS_XeSR_20_00GeV.txt <==
1.300000e-02   2.501441e-20 
1.320000e-02   2.460717e-20 
1.340000e-02   2.422581e-20 
1.430000e-02   3.415515e-20 
1.450000e-02   3.376995e-20 
1.500000e-02   3.288092e-20 
2.000000e-02   2.622710e-20 
2.500000e-02   2.092311e-20 
3.000000e-02   2.260104e-20 
3.500000e-02   1.953776e-20 
4.000000e-02   1.693554e-20 
4.500000e-02   1.461932e-20 
5.000000e-02   1.253903e-20 
5.500000e-02   1.072463e-20 
6.000000e-02   9.195608e-21 
6.500000e-02   7.937935e-21 
7.000000e-02   6.906801e-21 
7.500000e-02   4.488074e-20 
8.000000e-02   4.789173e-20 
8.500000e-02   4.625530e-20 
9.000000e-02   4.429609e-20 
9.523900e-02   4.151484e-20 
1.006800e-01   3.732584e-20 
1.142900e-01   2.750501e-20 
1.197300e-01   2.435043e-20 
1.224500e-01   2.291600e-20 
1.251700e-01   2.156805e-20 
1.278900e-01   2.030088e-20 
1.306100e-01   1.910933e-20 
1.333300e-01   1.798874e-20 
1.360600e-01   1.693109e-20 
1.469400e-01   1.330790e-20 
1.496600e-01   1.253320e-20 
1.551000e-01   1.112035e-20 
1.578200e-01   1.047690e-20 
1.605500e-01   9.869989e-21 
1.659900e-01   1.375271e-20 
1.714300e-01   1.268640e-20 
1.768700e-01   1.384761e-20 
1.795900e-01   1.335684e-20 
1.823100e-01   1.282985e-20 
1.850400e-01   1.229533e-20 
1.877600e-01   1.177389e-20 
1.904800e-01   1.127265e-20 
1.959200e-01   1.033952e-20 
1.986400e-01   9.905403e-21 
2.040800e-01   9.098871e-21 
2.068000e-01   8.725400e-21 
2.095300e-01   8.369274e-21 
2.122500e-01   8.032022e-21 
2.149700e-01   7.711262e-21 
2.204100e-01   7.115325e-21 
2.258500e-01   6.574349e-21 
2.367400e-01   6.755252e-21 
2.476200e-01   5.869877e-21 
2.585100e-01   5.110460e-21 
2.721100e-01   4.324819e-21 
2.857200e-01   3.685505e-21 
2.993200e-01   3.161496e-21 
3.129300e-01   2.727886e-21 
3.401400e-01   2.063699e-21 
3.537400e-01   1.807748e-21 
3.809500e-01   1.403949e-21 
3.945600e-01   1.243862e-21 
4.081700e-01   1.105519e-21 
4.353800e-01   8.808340e-22 
4.625900e-01   7.087705e-22 
4.761900e-01   6.378920e-22 
4.898000e-01   5.751954e-22 
5.034000e-01   5.196597e-22 
5.170100e-01   4.702671e-22 
5.578300e-01   3.518622e-22 
5.714300e-01   3.203860e-22 
5.850400e-01   2.920997e-22 
6.122500e-01   2.437512e-22 
6.666700e-01   1.721453e-22 
6.802800e-01   1.582405e-22 
7.074900e-01   1.369273e-22 
7.347000e-01   1.178555e-22 
7.619100e-01   1.002363e-22 
7.891200e-01   8.562366e-23 
8.163300e-01   7.342138e-23 
8.435400e-01   6.320804e-23 
8.707500e-01   5.461028e-23 
9.115700e-01   4.413207e-23 
9.523900e-01   3.590620e-23 
9.932000e-01   4.076604e-23 
1.020400e+00   3.529899e-23 
1.061200e+00   3.642530e-23 
1.088400e+00   3.172279e-23 
1.102000e+00   2.964113e-23 
1.115700e+00   2.770446e-23 
1.129300e+00   2.592720e-23 
1.142900e+00   2.428228e-23 
1.156500e+00   2.275844e-23 
1.170100e+00   2.134568e-23 
1.197300e+00   6.216213e-23 
1.210900e+00   5.881007e-23 
1.224500e+00   5.564513e-23 
1.227200e+00   5.504016e-23 
1.229900e+00   5.444278e-23 
1.232700e+00   5.383120e-23 
1.235400e+00   5.324906e-23 
1.238100e+00   5.267421e-23 
1.240800e+00   5.210661e-23 
1.243500e+00   5.154614e-23 
1.246300e+00   5.097227e-23 
1.249000e+00   5.042591e-23 
1.257200e+00   4.880798e-23 
1.259900e+00   4.828857e-23 
1.262600e+00   4.777559e-23 
1.270800e+00   4.625613e-23 
1.281600e+00   4.433979e-23 
1.289800e+00   4.294636e-23 
1.292500e+00   4.249869e-23 
1.295200e+00   4.205650e-23 
1.298000e+00   4.160352e-23 
1.300700e+00   4.117211e-23 
1.303400e+00   4.074588e-23 
1.306100e+00   4.032478e-23 
1.314300e+00   3.907650e-23 
1.330600e+00   3.666649e-23 
1.341500e+00   3.518814e-23 
1.355100e+00   3.343981e-23 
1.360600e+00   3.276166e-23 
1.371400e+00   3.147605e-23 
1.382300e+00   3.023765e-23 
1.390500e+00   2.934344e-23 
1.395900e+00   2.877141e-23 
1.404100e+00   2.792748e-23 
1.406800e+00   2.765594e-23 
1.409500e+00   2.738746e-23 
1.415000e+00   2.684993e-23 
1.417700e+00   2.659058e-23 
1.420400e+00   2.633415e-23 
1.423100e+00   2.608057e-23 
1.425900e+00   2.582064e-23 
1.428600e+00   2.557284e-23 
1.431300e+00   2.532775e-23 
1.436700e+00   2.484589e-23 
1.439500e+00   2.460025e-23 
1.442200e+00   2.436606e-23 
1.444900e+00   2.413448e-23 
1.447600e+00   2.390546e-23 
1.450400e+00   2.367064e-23 
1.453100e+00   2.344671e-23 
1.455800e+00   2.322531e-23 
1.458500e+00   2.300633e-23 
1.461200e+00   2.278976e-23 
1.466700e+00   2.235592e-23 
1.469400e+00   2.214650e-23 
1.472100e+00   2.193934e-23 
1.477600e+00   2.146756e-23 
1.480300e+00   2.126755e-23 
1.488400e+00   2.068040e-23 
1.491200e+00   2.048188e-23 
1.496600e+00   2.010524e-23 
1.551000e+00   1.672998e-23 
1.632700e+00   1.282734e-23 
1.823100e+00   7.130084e-24 
2.340200e+00   1.838429e-24 
2.829900e+00   5.992499e-25 
3.047600e+00   3.791402e-25 
3.700700e+00   1.022586e-25 


==> anc/Xe_c4/data_c4_avDCS_XeSR_2_000GeV.txt <==
1.300000e-02   2.486438e-20 
1.320000e-02   2.445766e-20 
1.340000e-02   2.407667e-20 
1.430000e-02   3.393236e-20 
1.450000e-02   3.354688e-20 
1.500000e-02   3.265682e-20 
2.000000e-02   2.598801e-20 
2.500000e-02   2.068115e-20 
3.000000e-02   2.228331e-20 
3.500000e-02   1.921578e-20 
4.000000e-02   1.661566e-20 
4.500000e-02   1.430826e-20 
5.000000e-02   1.224275e-20 
5.500000e-02   1.044646e-20 
6.000000e-02   8.936055e-21 
6.500000e-02   7.695622e-21 
7.000000e-02   6.679872e-21 
7.500000e-02   4.334514e-20 
8.000000e-02   4.613501e-20 
8.500000e-02   4.443927e-20 
9.000000e-02   4.243830e-20 
9.523900e-02   3.965789e-20 
1.006800e-01   3.555084e-20 
1.142900e-01   2.600134e-20 
1.197300e-01   2.294895e-20 
1.224500e-01   2.156386e-20 
1.251700e-01   2.026410e-20 
1.278900e-01   1.904398e-20 
1.306100e-01   1.789834e-20 
1.333300e-01   1.682248e-20 
1.360600e-01   1.580853e-20 
1.469400e-01   1.234750e-20 
1.496600e-01   1.161031e-20 
1.551000e-01   1.026881e-20 
1.578200e-01   9.659234e-21 
1.605500e-01   9.085131e-21 
1.659900e-01   1.264421e-20 
1.714300e-01   1.162831e-20 
1.768700e-01   1.266281e-20 
1.795900e-01   1.219541e-20 
1.823100e-01   1.169646e-20 
1.850400e-01   1.119216e-20 
1.877600e-01   1.070138e-20 
1.904800e-01   1.023041e-20 
1.959200e-01   9.355370e-21 
1.986400e-01   8.949124e-21 
2.040800e-01   8.195798e-21 
2.068000e-01   7.847581e-21 
2.095300e-01   7.515913e-21 
2.122500e-01   7.202178e-21 
2.149700e-01   6.904115e-21 
2.204100e-01   6.351286e-21 
2.258500e-01   5.850593e-21 
2.367400e-01   5.976701e-21 
2.476200e-01   5.161924e-21 
2.585100e-01   4.466972e-21 
2.721100e-01   3.751757e-21 
2.857200e-01   3.172955e-21 
2.993200e-01   2.701170e-21 
3.129300e-01   2.312918e-21 
3.401400e-01   1.722999e-21 
3.537400e-01   1.497633e-21 
3.809500e-01   1.145023e-21 
3.945600e-01   1.006473e-21 
4.081700e-01   8.874513e-22 
4.353800e-01   6.958364e-22 
4.625900e-01   5.509138e-22 
4.761900e-01   4.917864e-22 
4.898000e-01   4.398170e-22 
5.034000e-01   3.940830e-22 
5.170100e-01   3.536756e-22 
5.578300e-01   2.580605e-22 
5.714300e-01   2.329962e-22 
5.850400e-01   2.106265e-22 
6.122500e-01   1.727818e-22 
6.666700e-01   1.178730e-22 
6.802800e-01   1.074084e-22 
7.074900e-01   9.124887e-23 
7.347000e-01   7.712372e-23 
7.619100e-01   6.444523e-23 
7.891200e-01   5.407871e-23 
8.163300e-01   4.555642e-23 
8.435400e-01   3.851761e-23 
8.707500e-01   3.267880e-23 
9.115700e-01   2.569247e-23 
9.523900e-01   2.033830e-23 
9.932000e-01   2.230884e-23 
1.020400e+00   1.895919e-23 
1.061200e+00   1.899973e-23 
1.088400e+00   1.623598e-23 
1.102000e+00   1.502675e-23 
1.115700e+00   1.391045e-23 
1.129300e+00   1.289400e-23 
1.142900e+00   1.196051e-23 
1.156500e+00   1.110248e-23 
1.170100e+00   1.031318e-23 
1.197300e+00   2.970756e-23 
1.210900e+00   2.783220e-23 
1.224500e+00   2.607726e-23 
1.227200e+00   2.572202e-23 
1.229900e+00   2.539304e-23 
1.232700e+00   2.505678e-23 
1.235400e+00   2.473723e-23 
1.238100e+00   2.442215e-23 
1.240800e+00   2.411157e-23 
1.243500e+00   2.380536e-23 
1.246300e+00   2.349237e-23 
1.249000e+00   2.319490e-23 
1.257200e+00   2.231674e-23 
1.259900e+00   2.203573e-23 
1.262600e+00   2.175866e-23 
1.270800e+00   2.094058e-23 
1.281600e+00   1.991466e-23 
1.289800e+00   1.917292e-23 
1.292500e+00   1.893542e-23 
1.295200e+00   1.870117e-23 
1.298000e+00   1.846163e-23 
1.300700e+00   1.823386e-23 
1.303400e+00   1.800919e-23 
1.306100e+00   1.778759e-23 
1.314300e+00   1.713287e-23 
1.330600e+00   1.590914e-23 
1.341500e+00   1.514483e-23 
1.355100e+00   1.424768e-23 
1.360600e+00   1.390171e-23 
1.371400e+00   1.324905e-23 
1.382300e+00   1.262455e-23 
1.390500e+00   1.217620e-23 
1.395900e+00   1.189058e-23 
1.404100e+00   1.147092e-23 
1.406800e+00   1.133634e-23 
1.409500e+00   1.120351e-23 
1.415000e+00   1.093822e-23 
1.417700e+00   1.081054e-23 
1.420400e+00   1.068450e-23 
1.423100e+00   1.056006e-23 
1.425900e+00   1.043272e-23 
1.428600e+00   1.031154e-23 
1.431300e+00   1.019192e-23 
1.436700e+00   9.957238e-24 
1.439500e+00   9.837895e-24 
1.442200e+00   9.724325e-24 
1.444900e+00   9.612201e-24 
1.447600e+00   9.501502e-24 
1.450400e+00   9.388190e-24 
1.453100e+00   9.280337e-24 
1.455800e+00   9.173860e-24 
1.458500e+00   9.068721e-24 
1.461200e+00   8.964921e-24 
1.466700e+00   8.757500e-24 
1.469400e+00   8.657617e-24 
1.472100e+00   8.558994e-24 
1.477600e+00   8.361914e-24 
1.480300e+00   8.267003e-24 
1.488400e+00   7.989329e-24 
1.491200e+00   7.895755e-24 
1.496600e+00   7.718670e-24 
1.551000e+00   6.159945e-24 
1.632700e+00   4.431548e-24 
1.823100e+00   2.128466e-24 
2.340200e+00   3.553645e-25 
2.829900e+00   7.629974e-26 
3.047600e+00   4.020677e-26 
3.700700e+00   5.413737e-27 


==> anc/Xe_c4/data_c4_avDCS_XeSR_2_500GeV.txt <==
1.300000e-02   2.489814e-20 
1.320000e-02   2.449129e-20 
1.340000e-02   2.411023e-20 
1.430000e-02   3.398252e-20 
1.450000e-02   3.359712e-20 
1.500000e-02   3.270728e-20 
2.000000e-02   2.604180e-20 
2.500000e-02   2.073551e-20 
3.000000e-02   2.235477e-20 
3.500000e-02   1.928813e-20 
4.000000e-02   1.668749e-20 
4.500000e-02   1.437806e-20 
5.000000e-02   1.230922e-20 
5.500000e-02   1.050886e-20 
6.000000e-02   8.994274e-21 
6.500000e-02   7.749971e-21 
7.000000e-02   6.730760e-21 
7.500000e-02   4.368767e-20 
8.000000e-02   4.652630e-20 
8.500000e-02   4.484321e-20 
9.000000e-02   4.285087e-20 
9.523900e-02   4.006968e-20 
1.006800e-01   3.594396e-20 
1.142900e-01   2.633342e-20 
1.197300e-01   2.325811e-20 
1.224500e-01   2.186197e-20 
1.251700e-01   2.055142e-20 
1.278900e-01   1.932078e-20 
1.306100e-01   1.816487e-20 
1.333300e-01   1.707904e-20 
1.360600e-01   1.605533e-20 
1.469400e-01   1.255819e-20 
1.496600e-01   1.181266e-20 
1.551000e-01   1.045532e-20 
1.578200e-01   9.838229e-21 
1.605500e-01   9.256854e-21 
1.659900e-01   1.288779e-20 
1.714300e-01   1.186059e-20 
1.768700e-01   1.292318e-20 
1.795900e-01   1.245051e-20 
1.823100e-01   1.194529e-20 
1.850400e-01   1.143423e-20 
1.877600e-01   1.093663e-20 
1.904800e-01   1.045892e-20 
1.959200e-01   9.570952e-21 
1.986400e-01   9.158506e-21 
2.040800e-01   8.393360e-21 
2.068000e-01   8.039534e-21 
2.095300e-01   7.702434e-21 
2.122500e-01   7.383480e-21 
2.149700e-01   7.080383e-21 
2.204100e-01   6.517989e-21 
2.258500e-01   6.008365e-21 
2.367400e-01   6.146951e-21 
2.476200e-01   5.316505e-21 
2.585100e-01   4.607280e-21 
2.721100e-01   3.876484e-21 
2.857200e-01   3.284308e-21 
2.993200e-01   2.800985e-21 
3.129300e-01   2.402727e-21 
3.401400e-01   1.796439e-21 
3.537400e-01   1.564341e-21 
3.809500e-01   1.200479e-21 
3.945600e-01   1.057202e-21 
4.081700e-01   9.339443e-22 
4.353800e-01   7.350928e-22 
4.625900e-01   5.842409e-22 
4.761900e-01   5.225547e-22 
4.898000e-01   4.682549e-22 
5.034000e-01   4.203949e-22 
5.170100e-01   3.780419e-22 
5.578300e-01   2.775055e-22 
5.714300e-01   2.510639e-22 
5.850400e-01   2.274262e-22 
6.122500e-01   1.873372e-22 
6.666700e-01   1.288838e-22 
6.802800e-01   1.176931e-22 
7.074900e-01   1.004325e-22 
7.347000e-01   8.526190e-23 
7.619100e-01   7.155628e-23 
7.891200e-01   6.031056e-23 
8.163300e-01   5.103236e-23 
8.435400e-01   4.333363e-23 
8.707500e-01   3.693069e-23 
9.115700e-01   2.923442e-23 
9.523900e-01   2.330296e-23 
9.932000e-01   2.576100e-23 
1.020400e+00   2.199619e-23 
1.061200e+00   2.220503e-23 
1.088400e+00   1.906635e-23 
1.102000e+00   1.768900e-23 
1.115700e+00   1.641498e-23 
1.129300e+00   1.525256e-23 
1.142900e+00   1.418292e-23 
1.156500e+00   1.319779e-23 
1.170100e+00   1.228974e-23 
1.197300e+00   3.554474e-23 
1.210900e+00   3.338421e-23 
1.224500e+00   3.135773e-23 
1.227200e+00   3.097181e-23 
1.229900e+00   3.059115e-23 
1.232700e+00   3.020193e-23 
1.235400e+00   2.983187e-23 
1.238100e+00   2.946692e-23 
1.240800e+00   2.910697e-23 
1.243500e+00   2.875189e-23 
1.246300e+00   2.838885e-23 
1.249000e+00   2.804363e-23 
1.257200e+00   2.702375e-23 
1.259900e+00   2.669711e-23 
1.262600e+00   2.637490e-23 
1.270800e+00   2.542275e-23 
1.281600e+00   2.422696e-23 
1.289800e+00   2.336111e-23 
1.292500e+00   2.308362e-23 
1.295200e+00   2.280982e-23 
1.298000e+00   2.252973e-23 
1.300700e+00   2.226327e-23 
1.303400e+00   2.200033e-23 
1.306100e+00   2.174087e-23 
1.314300e+00   2.097365e-23 
1.330600e+00   1.953690e-23 
1.341500e+00   1.863761e-23 
1.355100e+00   1.757993e-23 
1.360600e+00   1.717141e-23 
1.371400e+00   1.639981e-23 
1.382300e+00   1.566020e-23 
1.390500e+00   1.510219e-23 
1.395900e+00   1.476325e-23 
1.404100e+00   1.426471e-23 
1.406800e+00   1.410470e-23 
1.409500e+00   1.394669e-23 
1.415000e+00   1.363093e-23 
1.417700e+00   1.347884e-23 
1.420400e+00   1.332865e-23 
1.423100e+00   1.318034e-23 
1.425900e+00   1.302848e-23 
1.428600e+00   1.288389e-23 
1.431300e+00   1.274107e-23 
1.436700e+00   1.246076e-23 
1.439500e+00   1.231812e-23 
1.442200e+00   1.218231e-23 
1.444900e+00   1.204818e-23 
1.447600e+00   1.191570e-23 
1.450400e+00   1.178003e-23 
1.453100e+00   1.165084e-23 
1.455800e+00   1.152323e-23 
1.458500e+00   1.139718e-23 
1.461200e+00   1.127266e-23 
1.466700e+00   1.102371e-23 
1.469400e+00   1.090375e-23 
1.472100e+00   1.078525e-23 
1.477600e+00   1.054828e-23 
1.480300e+00   1.043409e-23 
1.488400e+00   1.009971e-23 
1.491200e+00   9.986924e-24 
1.496600e+00   9.773352e-24 
1.551000e+00   7.884428e-24 
1.632700e+00   5.766547e-24 
1.823100e+00   2.896026e-24 
2.340200e+00   5.384776e-25 
2.829900e+00   1.303468e-25 
3.047600e+00   7.293647e-26 
3.700700e+00   1.208408e-26 


==> anc/Xe_c4/data_c4_avDCS_XeSR_3_000GeV.txt <==
1.300000e-02   2.492050e-20 
1.320000e-02   2.451359e-20 
1.340000e-02   2.413247e-20 
1.430000e-02   3.401578e-20 
1.450000e-02   3.363040e-20 
1.500000e-02   3.274072e-20 
2.000000e-02   2.607744e-20 
2.500000e-02   2.077157e-20 
3.000000e-02   2.240214e-20 
3.500000e-02   1.933611e-20 
4.000000e-02   1.673514e-20 
4.500000e-02   1.442439e-20 
5.000000e-02   1.235334e-20 
5.500000e-02   1.055028e-20 
6.000000e-02   9.032923e-21 
6.500000e-02   7.786047e-21 
7.000000e-02   6.764545e-21 
7.500000e-02   4.391564e-20 
8.000000e-02   4.678687e-20 
8.500000e-02   4.511239e-20 
9.000000e-02   4.312606e-20 
9.523900e-02   4.034451e-20 
1.006800e-01   3.620648e-20 
1.142900e-01   2.655548e-20 
1.197300e-01   2.346497e-20 
1.224500e-01   2.206148e-20 
1.251700e-01   2.074377e-20 
1.278900e-01   1.950613e-20 
1.306100e-01   1.834341e-20 
1.333300e-01   1.725092e-20 
1.360600e-01   1.622073e-20 
1.469400e-01   1.269953e-20 
1.496600e-01   1.194844e-20 
1.551000e-01   1.058053e-20 
1.578200e-01   9.958433e-21 
1.605500e-01   9.372200e-21 
1.659900e-01   1.305109e-20 
1.714300e-01   1.201638e-20 
1.768700e-01   1.309772e-20 
1.795900e-01   1.262157e-20 
1.823100e-01   1.211218e-20 
1.850400e-01   1.159664e-20 
1.877600e-01   1.109448e-20 
1.904800e-01   1.061227e-20 
1.959200e-01   9.715698e-21 
1.986400e-01   9.299118e-21 
2.040800e-01   8.526091e-21 
2.068000e-01   8.168525e-21 
2.095300e-01   7.827804e-21 
2.122500e-01   7.505369e-21 
2.149700e-01   7.198907e-21 
2.204100e-01   6.630134e-21 
2.258500e-01   6.114546e-21 
2.367400e-01   6.261375e-21 
2.476200e-01   5.420481e-21 
2.585100e-01   4.701714e-21 
2.721100e-01   3.960508e-21 
2.857200e-01   3.359393e-21 
2.993200e-01   2.868359e-21 
3.129300e-01   2.463401e-21 
3.401400e-01   1.846155e-21 
3.537400e-01   1.609546e-21 
3.809500e-01   1.238140e-21 
3.945600e-01   1.091692e-21 
4.081700e-01   9.655900e-22 
4.353800e-01   7.618751e-22 
4.625900e-01   6.070386e-22 
4.761900e-01   5.436290e-22 
4.898000e-01   4.877569e-22 
5.034000e-01   4.384614e-22 
5.170100e-01   3.947937e-22 
5.578300e-01   2.909297e-22 
5.714300e-01   2.635533e-22 
5.850400e-01   2.390540e-22 
6.122500e-01   1.974376e-22 
6.666700e-01   1.365636e-22 
6.802800e-01   1.248758e-22 
7.074900e-01   1.068577e-22 
7.347000e-01   9.097381e-23 
7.619100e-01   7.656206e-23 
7.891200e-01   6.471071e-23 
8.163300e-01   5.490162e-23 
8.435400e-01   4.676054e-23 
8.707500e-01   3.996709e-23 
9.115700e-01   3.177761e-23 
9.523900e-01   2.543593e-23 
9.932000e-01   2.826506e-23 
1.020400e+00   2.420586e-23 
1.061200e+00   2.454950e-23 
1.088400e+00   2.114308e-23 
1.102000e+00   1.964547e-23 
1.115700e+00   1.825852e-23 
1.129300e+00   1.699152e-23 
1.142900e+00   1.582416e-23 
1.156500e+00   1.474767e-23 
1.170100e+00   1.375420e-23 
1.197300e+00   3.987261e-23 
1.210900e+00   3.750772e-23 
1.224500e+00   3.528627e-23 
1.227200e+00   3.486287e-23 
1.229900e+00   3.444519e-23 
1.232700e+00   3.401798e-23 
1.235400e+00   3.361171e-23 
1.238100e+00   3.321091e-23 
1.240800e+00   3.281552e-23 
1.243500e+00   3.242543e-23 
1.246300e+00   3.202644e-23 
1.249000e+00   3.164695e-23 
1.257200e+00   3.049003e-23 
1.259900e+00   3.013073e-23 
1.262600e+00   2.977617e-23 
1.270800e+00   2.872797e-23 
1.281600e+00   2.741037e-23 
1.289800e+00   2.645540e-23 
1.292500e+00   2.614924e-23 
1.295200e+00   2.584704e-23 
1.298000e+00   2.553781e-23 
1.300700e+00   2.524355e-23 
1.303400e+00   2.495308e-23 
1.306100e+00   2.466642e-23 
1.314300e+00   2.381823e-23 
1.330600e+00   2.222813e-23 
1.341500e+00   2.123161e-23 
1.355100e+00   2.005815e-23 
1.360600e+00   1.960448e-23 
1.371400e+00   1.874692e-23 
1.382300e+00   1.792407e-23 
1.390500e+00   1.733185e-23 
1.395900e+00   1.695387e-23 
1.404100e+00   1.639761e-23 
1.406800e+00   1.621898e-23 
1.409500e+00   1.604251e-23 
1.415000e+00   1.568974e-23 
1.417700e+00   1.551978e-23 
1.420400e+00   1.535188e-23 
1.423100e+00   1.518603e-23 
1.425900e+00   1.501618e-23 
1.428600e+00   1.485441e-23 
1.431300e+00   1.469460e-23 
1.436700e+00   1.438077e-23 
1.439500e+00   1.422102e-23 
1.442200e+00   1.406888e-23 
1.444900e+00   1.391856e-23 
1.447600e+00   1.377005e-23 
1.450400e+00   1.361793e-23 
1.453100e+00   1.347303e-23 
1.455800e+00   1.332987e-23 
1.458500e+00   1.318842e-23 
1.461200e+00   1.304866e-23 
1.466700e+00   1.276910e-23 
1.469400e+00   1.263434e-23 
1.472100e+00   1.250117e-23 
1.477600e+00   1.223479e-23 
1.480300e+00   1.210634e-23 
1.488400e+00   1.173008e-23 
1.491200e+00   1.160310e-23 
1.496600e+00   1.136253e-23 
1.551000e+00   9.228741e-24 
1.632700e+00   6.819801e-24 
1.823100e+00   3.490403e-24 
2.340200e+00   7.024610e-25 
2.829900e+00   1.837010e-25 
3.047600e+00   1.017025e-25 
3.700700e+00   2.006830e-26 


==> anc/Xe_c4/data_c4_avDCS_XeSR_3_500GeV.txt <==
1.300000e-02   2.493642e-20 
1.320000e-02   2.452946e-20 
1.340000e-02   2.414829e-20 
1.430000e-02   3.403941e-20 
1.450000e-02   3.365406e-20 
1.500000e-02   3.276449e-20 
2.000000e-02   2.610281e-20 
2.500000e-02   2.079723e-20 
3.000000e-02   2.243584e-20 
3.500000e-02   1.937027e-20 
4.000000e-02   1.676906e-20 
4.500000e-02   1.445737e-20 
5.000000e-02   1.238475e-20 
5.500000e-02   1.057977e-20 
6.000000e-02   9.060442e-21 
6.500000e-02   7.811741e-21 
7.000000e-02   6.788603e-21 
7.500000e-02   4.407828e-20 
8.000000e-02   4.697287e-20 
8.500000e-02   4.530463e-20 
9.000000e-02   4.332264e-20 
9.523900e-02   4.054095e-20 
1.006800e-01   3.639422e-20 
1.142900e-01   2.671442e-20 
1.197300e-01   2.361308e-20 
1.224500e-01   2.220436e-20 
1.251700e-01   2.088154e-20 
1.278900e-01   1.963891e-20 
1.306100e-01   1.847132e-20 
1.333300e-01   1.737410e-20 
1.360600e-01   1.633929e-20 
1.469400e-01   1.280092e-20 
1.496600e-01   1.204586e-20 
1.551000e-01   1.067040e-20 
1.578200e-01   1.004471e-20 
1.605500e-01   9.455010e-21 
1.659900e-01   1.316816e-20 
1.714300e-01   1.212810e-20 
1.768700e-01   1.322286e-20 
1.795900e-01   1.274423e-20 
1.823100e-01   1.223185e-20 
1.850400e-01   1.171312e-20 
1.877600e-01   1.120771e-20 
1.904800e-01   1.072230e-20 
1.959200e-01   9.819580e-21 
1.986400e-01   9.400051e-21 
2.040800e-01   8.621389e-21 
2.068000e-01   8.261150e-21 
2.095300e-01   7.917839e-21 
2.122500e-01   7.592917e-21 
2.149700e-01   7.284054e-21 
2.204100e-01   6.710719e-21 
2.258500e-01   6.190871e-21 
2.367400e-01   6.343541e-21 
2.476200e-01   5.495175e-21 
2.585100e-01   4.769594e-21 
2.721100e-01   4.020938e-21 
2.857200e-01   3.413423e-21 
2.993200e-01   2.916871e-21 
3.129300e-01   2.507117e-21 
3.401400e-01   1.882023e-21 
3.537400e-01   1.642182e-21 
3.809500e-01   1.265368e-21 
3.945600e-01   1.116645e-21 
4.081700e-01   9.885024e-22 
4.353800e-01   7.812965e-22 
4.625900e-01   6.235965e-22 
4.761900e-01   5.589474e-22 
4.898000e-01   5.019439e-22 
5.034000e-01   4.516151e-22 
5.170100e-01   4.070003e-22 
5.578300e-01   3.007360e-22 
5.714300e-01   2.726849e-22 
5.850400e-01   2.475629e-22 
6.122500e-01   2.048418e-22 
6.666700e-01   1.422132e-22 
6.802800e-01   1.301642e-22 
7.074900e-01   1.116039e-22 
7.347000e-01   9.520040e-23 
7.619100e-01   8.027180e-23 
7.891200e-01   6.797657e-23 
8.163300e-01   5.778356e-23 
8.435400e-01   4.931109e-23 
8.707500e-01   4.222985e-23 
9.115700e-01   3.367659e-23 
9.523900e-01   2.703645e-23 
9.932000e-01   3.015411e-23 
1.020400e+00   2.587730e-23 
1.061200e+00   2.632065e-23 
1.088400e+00   2.271630e-23 
1.102000e+00   2.112966e-23 
1.115700e+00   1.965900e-23 
1.129300e+00   1.831445e-23 
1.142900e+00   1.707457e-23 
1.156500e+00   1.593026e-23 
1.170100e+00   1.487331e-23 
1.197300e+00   4.314275e-23 
1.210900e+00   4.062874e-23 
1.224500e+00   3.826507e-23 
1.227200e+00   3.781430e-23 
1.229900e+00   3.736956e-23 
1.232700e+00   3.691459e-23 
1.235400e+00   3.648180e-23 
1.238100e+00   3.605477e-23 
1.240800e+00   3.563347e-23 
1.243500e+00   3.521774e-23 
1.246300e+00   3.479244e-23 
1.249000e+00   3.438783e-23 
1.257200e+00   3.319144e-23 
1.259900e+00   3.280796e-23 
1.262600e+00   3.242950e-23 
1.270800e+00   3.131022e-23 
1.281600e+00   2.990232e-23 
1.289800e+00   2.888131e-23 
1.292500e+00   2.855381e-23 
1.295200e+00   2.823056e-23 
1.298000e+00   2.789969e-23 
1.300700e+00   2.758479e-23 
1.303400e+00   2.727393e-23 
1.306100e+00   2.696704e-23 
1.314300e+00   2.605872e-23 
1.330600e+00   2.431739e-23 
1.341500e+00   2.324748e-23 
1.355100e+00   2.198641e-23 
1.360600e+00   2.149858e-23 
1.371400e+00   2.057591e-23 
1.382300e+00   1.968994e-23 
1.390500e+00   1.905187e-23 
1.395900e+00   1.864452e-23 
1.404100e+00   1.804464e-23 
1.406800e+00   1.785195e-23 
1.409500e+00   1.766158e-23 
1.415000e+00   1.728087e-23 
1.417700e+00   1.709739e-23 
1.420400e+00   1.691611e-23 
1.423100e+00   1.673701e-23 
1.425900e+00   1.655355e-23 
1.428600e+00   1.637879e-23 
1.431300e+00   1.620612e-23 
1.436700e+00   1.586694e-23 
1.439500e+00   1.569425e-23 
1.442200e+00   1.552973e-23 
1.444900e+00   1.536717e-23 
1.447600e+00   1.520654e-23 
1.450400e+00   1.504196e-23 
1.453100e+00   1.488517e-23 
1.455800e+00   1.473024e-23 
1.458500e+00   1.457713e-23 
1.461200e+00   1.442581e-23 
1.466700e+00   1.412304e-23 
1.469400e+00   1.397706e-23 
1.472100e+00   1.383278e-23 
1.477600e+00   1.354408e-23 
1.480300e+00   1.340486e-23 
1.488400e+00   1.299684e-23 
1.491200e+00   1.285909e-23 
1.496600e+00   1.259806e-23 
1.551000e+00   1.027808e-23 
1.632700e+00   7.647017e-24 
1.823100e+00   3.976400e-24 
2.340200e+00   8.373414e-25 
2.829900e+00   2.291973e-25 
3.047600e+00   1.360035e-25 
3.700700e+00   2.754277e-26 


==> anc/Xe_c4/data_c4_avDCS_XeSR_4_000GeV.txt <==
1.300000e-02   2.494832e-20 
1.320000e-02   2.454132e-20 
1.340000e-02   2.416013e-20 
1.430000e-02   3.405709e-20 
1.450000e-02   3.367177e-20 
1.500000e-02   3.278227e-20 
2.000000e-02   2.612176e-20 
2.500000e-02   2.081642e-20 
3.000000e-02   2.246105e-20 
3.500000e-02   1.939581e-20 
4.000000e-02   1.679444e-20 
4.500000e-02   1.448205e-20 
5.000000e-02   1.240826e-20 
5.500000e-02   1.060184e-20 
6.000000e-02   9.081034e-21 
6.500000e-02   7.830966e-21 
7.000000e-02   6.806608e-21 
7.500000e-02   4.420013e-20 
8.000000e-02   4.711229e-20 
8.500000e-02   4.544878e-20 
9.000000e-02   4.347007e-20 
9.523900e-02   4.068836e-20 
1.006800e-01   3.653512e-20 
1.142900e-01   2.683381e-20 
1.197300e-01   2.372435e-20 
1.224500e-01   2.231172e-20 
1.251700e-01   2.098508e-20 
1.278900e-01   1.973872e-20 
1.306100e-01   1.856749e-20 
1.333300e-01   1.746671e-20 
1.360600e-01   1.642843e-20 
1.469400e-01   1.287719e-20 
1.496600e-01   1.211915e-20 
1.551000e-01   1.073803e-20 
1.578200e-01   1.010965e-20 
1.605500e-01   9.517347e-21 
1.659900e-01   1.325619e-20 
1.714300e-01   1.221213e-20 
1.768700e-01   1.331695e-20 
1.795900e-01   1.283647e-20 
1.823100e-01   1.232188e-20 
1.850400e-01   1.180074e-20 
1.877600e-01   1.129289e-20 
1.904800e-01   1.080509e-20 
1.959200e-01   9.897749e-21 
1.986400e-01   9.476010e-21 
2.040800e-01   8.693125e-21 
2.068000e-01   8.330882e-21 
2.095300e-01   7.985630e-21 
2.122500e-01   7.658839e-21 
2.149700e-01   7.348175e-21 
2.204100e-01   6.771418e-21 
2.258500e-01   6.248371e-21 
2.367400e-01   6.405397e-21 
2.476200e-01   5.551429e-21 
2.585100e-01   4.820726e-21 
2.721100e-01   4.066482e-21 
2.857200e-01   3.454162e-21 
2.993200e-01   2.953460e-21 
3.129300e-01   2.540108e-21 
3.401400e-01   1.909114e-21 
3.537400e-01   1.666843e-21 
3.809500e-01   1.285964e-21 
3.945600e-01   1.135530e-21 
4.081700e-01   1.005852e-21 
4.353800e-01   7.960185e-22 
4.625900e-01   6.361618e-22 
4.761900e-01   5.705788e-22 
4.898000e-01   5.127225e-22 
5.034000e-01   4.616139e-22 
5.170100e-01   4.162848e-22 
5.578300e-01   3.082085e-22 
5.714300e-01   2.796470e-22 
5.850400e-01   2.540543e-22 
6.122500e-01   2.104972e-22 
6.666700e-01   1.465393e-22 
6.802800e-01   1.342164e-22 
7.074900e-01   1.152459e-22 
7.347000e-01   9.844823e-23 
7.619100e-01   8.312596e-23 
7.891200e-01   7.049235e-23 
8.163300e-01   6.000646e-23 
8.435400e-01   5.128090e-23 
8.707500e-01   4.397966e-23 
9.115700e-01   3.514788e-23 
9.523900e-01   2.827901e-23 
9.932000e-01   3.162585e-23 
1.020400e+00   2.718021e-23 
1.061200e+00   2.771019e-23 
1.088400e+00   2.395123e-23 
1.102000e+00   2.229499e-23 
1.115700e+00   2.075889e-23 
1.129300e+00   1.935365e-23 
1.142900e+00   1.805702e-23 
1.156500e+00   1.685959e-23 
1.170100e+00   1.575291e-23 
1.197300e+00   4.573480e-23 
1.210900e+00   4.310276e-23 
1.224500e+00   4.062633e-23 
1.227200e+00   4.015389e-23 
1.229900e+00   3.968769e-23 
1.232700e+00   3.921071e-23 
1.235400e+00   3.875696e-23 
1.238100e+00   3.830919e-23 
1.240800e+00   3.786731e-23 
1.243500e+00   3.743125e-23 
1.246300e+00   3.698509e-23 
1.249000e+00   3.656060e-23 
1.257200e+00   3.530509e-23 
1.259900e+00   3.490255e-23 
1.262600e+00   3.450525e-23 
1.270800e+00   3.332988e-23 
1.281600e+00   3.185083e-23 
1.289800e+00   3.077775e-23 
1.292500e+00   3.043345e-23 
1.295200e+00   3.009356e-23 
1.298000e+00   2.974561e-23 
1.300700e+00   2.941446e-23 
1.303400e+00   2.908750e-23 
1.306100e+00   2.876464e-23 
1.314300e+00   2.780890e-23 
1.330600e+00   2.597394e-23 
1.341500e+00   2.484890e-23 
1.355100e+00   2.352225e-23 
1.360600e+00   2.300880e-23 
1.371400e+00   2.203733e-23 
1.382300e+00   2.110393e-23 
1.390500e+00   2.043149e-23 
1.395900e+00   2.000201e-23 
1.404100e+00   1.936939e-23 
1.406800e+00   1.916610e-23 
1.409500e+00   1.896525e-23 
1.415000e+00   1.856350e-23 
1.417700e+00   1.836984e-23 
1.420400e+00   1.817846e-23 
1.423100e+00   1.798938e-23 
1.425900e+00   1.779565e-23 
1.428600e+00   1.761110e-23 
1.431300e+00   1.742868e-23 
1.436700e+00   1.707037e-23 
1.439500e+00   1.688789e-23 
1.442200e+00   1.671404e-23 
1.444900e+00   1.654222e-23 
1.447600e+00   1.637242e-23 
1.450400e+00   1.619843e-23 
1.453100e+00   1.603262e-23 
1.455800e+00   1.586878e-23 
1.458500e+00   1.570685e-23 
1.461200e+00   1.554679e-23 
1.466700e+00   1.522648e-23 
1.469400e+00   1.507200e-23 
1.472100e+00   1.491932e-23 
1.477600e+00   1.457642e-23 
1.480300e+00   1.442928e-23 
1.488400e+00   1.399788e-23 
1.491200e+00   1.385221e-23 
1.496600e+00   1.357612e-23 
1.551000e+00   1.111883e-23 
1.632700e+00   8.322655e-24 
1.823100e+00   4.392652e-24 
2.340200e+00   9.633090e-25 
2.829900e+00   2.661974e-25 
3.047600e+00   1.601331e-25 
3.700700e+00   3.372345e-26 


==> anc/Xe_c4/data_c4_avDCS_XeSR_5_000GeV.txt <==
1.300000e-02   2.496493e-20 
1.320000e-02   2.455787e-20 
1.340000e-02   2.417663e-20 
1.430000e-02   3.408174e-20 
1.450000e-02   3.369644e-20 
1.500000e-02   3.280707e-20 
2.000000e-02   2.614825e-20 
2.500000e-02   2.084322e-20 
3.000000e-02   2.249624e-20 
3.500000e-02   1.943147e-20 
4.000000e-02   1.682988e-20 
4.500000e-02   1.451652e-20 
5.000000e-02   1.244109e-20 
5.500000e-02   1.063267e-20 
6.000000e-02   9.109797e-21 
6.500000e-02   7.857818e-21 
7.000000e-02   6.831761e-21 
7.500000e-02   4.437058e-20 
8.000000e-02   4.730737e-20 
8.500000e-02   4.565051e-20 
9.000000e-02   4.367657e-20 
9.523900e-02   4.089484e-20 
1.006800e-01   3.673255e-20 
1.142900e-01   2.700120e-20 
1.197300e-01   2.388041e-20 
1.224500e-01   2.246231e-20 
1.251700e-01   2.113032e-20 
1.278900e-01   1.987874e-20 
1.306100e-01   1.870242e-20 
1.333300e-01   1.759668e-20 
1.360600e-01   1.655354e-20 
1.469400e-01   1.298429e-20 
1.496600e-01   1.222210e-20 
1.551000e-01   1.083304e-20 
1.578200e-01   1.020090e-20 
1.605500e-01   9.604941e-21 
1.659900e-01   1.337976e-20 
1.714300e-01   1.233012e-20 
1.768700e-01   1.344904e-20 
1.795900e-01   1.296596e-20 
1.823100e-01   1.244826e-20 
1.850400e-01   1.192377e-20 
1.877600e-01   1.141252e-20 
1.904800e-01   1.092135e-20 
1.959200e-01   1.000756e-20 
1.986400e-01   9.582727e-21 
2.040800e-01   8.793930e-21 
2.068000e-01   8.428878e-21 
2.095300e-01   8.080910e-21 
2.122500e-01   7.751503e-21 
2.149700e-01   7.438317e-21 
2.204100e-01   6.856766e-21 
2.258500e-01   6.329242e-21 
2.367400e-01   6.492320e-21 
2.476200e-01   5.630500e-21 
2.585100e-01   4.892631e-21 
2.721100e-01   4.130551e-21 
2.857200e-01   3.511496e-21 
2.993200e-01   3.004981e-21 
3.129300e-01   2.586577e-21 
3.401400e-01   1.947310e-21 
3.537400e-01   1.701631e-21 
3.809500e-01   1.315045e-21 
3.945600e-01   1.162208e-21 
4.081700e-01   1.030375e-21 
4.353800e-01   8.168493e-22 
4.625900e-01   6.539616e-22 
4.761900e-01   5.870647e-22 
4.898000e-01   5.280080e-22 
5.034000e-01   4.758028e-22 
5.170100e-01   4.294674e-22 
5.578300e-01   3.188370e-22 
5.714300e-01   2.895560e-22 
5.850400e-01   2.632985e-22 
6.122500e-01   2.185607e-22 
6.666700e-01   1.527227e-22 
6.802800e-01   1.400118e-22 
7.074900e-01   1.204626e-22 
7.347000e-01   1.031068e-22 
7.619100e-01   8.722487e-23 
7.891200e-01   7.410976e-23 
8.163300e-01   6.320677e-23 
8.435400e-01   5.412039e-23 
8.707500e-01   4.650517e-23 
9.115700e-01   3.727553e-23 
9.523900e-01   3.007938e-23 
9.932000e-01   3.376718e-23 
1.020400e+00   2.907825e-23 
1.061200e+00   2.973924e-23 
1.088400e+00   2.575679e-23 
1.102000e+00   2.399989e-23 
1.115700e+00   2.236912e-23 
1.129300e+00   2.087601e-23 
1.142900e+00   1.949718e-23 
1.156500e+00   1.822278e-23 
1.170100e+00   1.704397e-23 
1.197300e+00   4.953613e-23 
1.210900e+00   4.673337e-23 
1.224500e+00   4.409394e-23 
1.227200e+00   4.359013e-23 
1.229900e+00   4.309291e-23 
1.232700e+00   4.258405e-23 
1.235400e+00   4.209991e-23 
1.238100e+00   4.162213e-23 
1.240800e+00   4.115052e-23 
1.243500e+00   4.068504e-23 
1.246300e+00   4.020869e-23 
1.249000e+00   3.975537e-23 
1.257200e+00   3.841422e-23 
1.259900e+00   3.798410e-23 
1.262600e+00   3.755948e-23 
1.270800e+00   3.630288e-23 
1.281600e+00   3.472067e-23 
1.289800e+00   3.357202e-23 
1.292500e+00   3.320339e-23 
1.295200e+00   3.283937e-23 
1.298000e+00   3.246669e-23 
1.300700e+00   3.211193e-23 
1.303400e+00   3.176156e-23 
1.306100e+00   3.141558e-23 
1.314300e+00   3.039097e-23 
1.330600e+00   2.842024e-23 
1.341500e+00   2.721219e-23 
1.355100e+00   2.578650e-23 
1.360600e+00   2.523441e-23 
1.371400e+00   2.418928e-23 
1.382300e+00   2.318439e-23 
1.390500e+00   2.246001e-23 
1.395900e+00   2.199717e-23 
1.404100e+00   2.131510e-23 
1.406800e+00   2.109584e-23 
1.409500e+00   2.087918e-23 
1.415000e+00   2.044568e-23 
1.417700e+00   2.023665e-23 
1.420400e+00   2.003009e-23 
1.423100e+00   1.982593e-23 
1.425900e+00   1.961672e-23 
1.428600e+00   1.941739e-23 
1.431300e+00   1.922035e-23 
1.436700e+00   1.883318e-23 
1.439500e+00   1.863597e-23 
1.442200e+00   1.844803e-23 
1.444900e+00   1.826227e-23 
1.447600e+00   1.807865e-23 
1.450400e+00   1.789047e-23 
1.453100e+00   1.771112e-23 
1.455800e+00   1.753384e-23 
1.458500e+00   1.735862e-23 
1.461200e+00   1.718538e-23 
1.466700e+00   1.683862e-23 
1.469400e+00   1.667134e-23 
1.472100e+00   1.650597e-23 
1.477600e+00   1.613261e-23 
1.480300e+00   1.597316e-23 
1.488400e+00   1.550553e-23 
1.491200e+00   1.534757e-23 
1.496600e+00   1.504811e-23 
1.551000e+00   1.237778e-23 
1.632700e+00   9.325985e-24 
1.823100e+00   4.974719e-24 
2.340200e+00   1.142899e-24 
2.829900e+00   3.408864e-25 
3.047600e+00   2.014670e-25 
3.700700e+00   4.527428e-26 


==> anc/Xe_d4/data_d4_avDCS_XeLR_0_010GeV.txt <==
1.300000e-02   1.808857e-19 
1.320000e-02   1.542369e-19 
1.340000e-02   1.315659e-19 
1.430000e-02   9.703059e-20 
1.450000e-02   8.316038e-20 
1.500000e-02   5.692957e-20 
2.000000e-02   3.324717e-21 
2.500000e-02   3.346575e-22 
3.000000e-02   1.916430e-23 
3.500000e-02   0.000000e+00 
4.000000e-02   0.000000e+00 
4.500000e-02   0.000000e+00 
5.000000e-02   0.000000e+00 
5.500000e-02   0.000000e+00 
6.000000e-02   0.000000e+00 
6.500000e-02   0.000000e+00 
7.000000e-02   0.000000e+00 
7.500000e-02   0.000000e+00 
8.000000e-02   0.000000e+00 
8.500000e-02   0.000000e+00 
9.000000e-02   0.000000e+00 
9.523900e-02   0.000000e+00 
1.006800e-01   0.000000e+00 
1.142900e-01   0.000000e+00 
1.197300e-01   0.000000e+00 
1.224500e-01   0.000000e+00 
1.251700e-01   0.000000e+00 
1.278900e-01   0.000000e+00 
1.306100e-01   0.000000e+00 
1.333300e-01   0.000000e+00 
1.360600e-01   0.000000e+00 
1.469400e-01   0.000000e+00 
1.496600e-01   0.000000e+00 
1.551000e-01   0.000000e+00 
1.578200e-01   0.000000e+00 
1.605500e-01   0.000000e+00 
1.659900e-01   0.000000e+00 
1.714300e-01   0.000000e+00 
1.768700e-01   0.000000e+00 
1.795900e-01   0.000000e+00 
1.823100e-01   0.000000e+00 
1.850400e-01   0.000000e+00 
1.877600e-01   0.000000e+00 
1.904800e-01   0.000000e+00 
1.959200e-01   0.000000e+00 
1.986400e-01   0.000000e+00 
2.040800e-01   0.000000e+00 
2.068000e-01   0.000000e+00 
2.095300e-01   0.000000e+00 
2.122500e-01   0.000000e+00 
2.149700e-01   0.000000e+00 
2.204100e-01   0.000000e+00 
2.258500e-01   0.000000e+00 
2.367400e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 


==> anc/Xe_d4/data_d4_avDCS_XeLR_0_015GeV.txt <==
1.300000e-02   4.131067e-19 
1.320000e-02   3.601745e-19 
1.340000e-02   3.143067e-19 
1.430000e-02   2.579275e-19 
1.450000e-02   2.266987e-19 
1.500000e-02   1.654788e-19 
2.000000e-02   1.669992e-20 
2.500000e-02   3.669370e-21 
3.000000e-02   1.107439e-21 
3.500000e-02   2.315159e-22 
4.000000e-02   3.491014e-23 
4.500000e-02   2.322810e-24 
5.000000e-02   3.556859e-28 
5.500000e-02   0.000000e+00 
6.000000e-02   0.000000e+00 
6.500000e-02   0.000000e+00 
7.000000e-02   0.000000e+00 
7.500000e-02   0.000000e+00 
8.000000e-02   0.000000e+00 
8.500000e-02   0.000000e+00 
9.000000e-02   0.000000e+00 
9.523900e-02   0.000000e+00 
1.006800e-01   0.000000e+00 
1.142900e-01   0.000000e+00 
1.197300e-01   0.000000e+00 
1.224500e-01   0.000000e+00 
1.251700e-01   0.000000e+00 
1.278900e-01   0.000000e+00 
1.306100e-01   0.000000e+00 
1.333300e-01   0.000000e+00 
1.360600e-01   0.000000e+00 
1.469400e-01   0.000000e+00 
1.496600e-01   0.000000e+00 
1.551000e-01   0.000000e+00 
1.578200e-01   0.000000e+00 
1.605500e-01   0.000000e+00 
1.659900e-01   0.000000e+00 
1.714300e-01   0.000000e+00 
1.768700e-01   0.000000e+00 
1.795900e-01   0.000000e+00 
1.823100e-01   0.000000e+00 
1.850400e-01   0.000000e+00 
1.877600e-01   0.000000e+00 
1.904800e-01   0.000000e+00 
1.959200e-01   0.000000e+00 
1.986400e-01   0.000000e+00 
2.040800e-01   0.000000e+00 
2.068000e-01   0.000000e+00 
2.095300e-01   0.000000e+00 
2.122500e-01   0.000000e+00 
2.149700e-01   0.000000e+00 
2.204100e-01   0.000000e+00 
2.258500e-01   0.000000e+00 
2.367400e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 


==> anc/Xe_d4/data_d4_avDCS_XeLR_0_020GeV.txt <==
1.300000e-02   5.971768e-19 
1.320000e-02   5.252672e-19 
1.340000e-02   4.624932e-19 
1.430000e-02   3.954809e-19 
1.450000e-02   3.509267e-19 
1.500000e-02   2.623910e-19 
2.000000e-02   3.250179e-20 
2.500000e-02   8.877268e-21 
3.000000e-02   3.549856e-21 
3.500000e-02   1.105580e-21 
4.000000e-02   3.251125e-22 
4.500000e-02   8.414350e-23 
5.000000e-02   1.765250e-23 
5.500000e-02   2.753565e-24 
6.000000e-02   2.818442e-25 
6.500000e-02   6.400195e-27 
7.000000e-02   0.000000e+00 
7.500000e-02   0.000000e+00 
8.000000e-02   0.000000e+00 
8.500000e-02   0.000000e+00 
9.000000e-02   0.000000e+00 
9.523900e-02   0.000000e+00 
1.006800e-01   0.000000e+00 
1.142900e-01   0.000000e+00 
1.197300e-01   0.000000e+00 
1.224500e-01   0.000000e+00 
1.251700e-01   0.000000e+00 
1.278900e-01   0.000000e+00 
1.306100e-01   0.000000e+00 
1.333300e-01   0.000000e+00 
1.360600e-01   0.000000e+00 
1.469400e-01   0.000000e+00 
1.496600e-01   0.000000e+00 
1.551000e-01   0.000000e+00 
1.578200e-01   0.000000e+00 
1.605500e-01   0.000000e+00 
1.659900e-01   0.000000e+00 
1.714300e-01   0.000000e+00 
1.768700e-01   0.000000e+00 
1.795900e-01   0.000000e+00 
1.823100e-01   0.000000e+00 
1.850400e-01   0.000000e+00 
1.877600e-01   0.000000e+00 
1.904800e-01   0.000000e+00 
1.959200e-01   0.000000e+00 
1.986400e-01   0.000000e+00 
2.040800e-01   0.000000e+00 
2.068000e-01   0.000000e+00 
2.095300e-01   0.000000e+00 
2.122500e-01   0.000000e+00 
2.149700e-01   0.000000e+00 
2.204100e-01   0.000000e+00 
2.258500e-01   0.000000e+00 
2.367400e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 


==> anc/Xe_d4/data_d4_avDCS_XeLR_0_030GeV.txt <==
1.300000e-02   8.410597e-19 
1.320000e-02   7.453918e-19 
1.340000e-02   6.613361e-19 
1.430000e-02   5.853848e-19 
1.450000e-02   5.235448e-19 
1.500000e-02   3.992494e-19 
2.000000e-02   5.838418e-20 
2.500000e-02   1.889630e-20 
3.000000e-02   9.251932e-21 
3.500000e-02   3.672296e-21 
4.000000e-02   1.468727e-21 
4.500000e-02   5.741231e-22 
5.000000e-02   2.131106e-22 
5.500000e-02   7.464042e-23 
6.000000e-02   2.552009e-23 
6.500000e-02   9.046303e-24 
7.000000e-02   3.442230e-24 
7.500000e-02   5.709074e-24 
8.000000e-02   2.615157e-24 
8.500000e-02   9.930455e-25 
9.000000e-02   2.952920e-25 
9.523900e-02   4.125196e-26 
1.006800e-01   0.000000e+00 
1.142900e-01   0.000000e+00 
1.197300e-01   0.000000e+00 
1.224500e-01   0.000000e+00 
1.251700e-01   0.000000e+00 
1.278900e-01   0.000000e+00 
1.306100e-01   0.000000e+00 
1.333300e-01   0.000000e+00 
1.360600e-01   0.000000e+00 
1.469400e-01   0.000000e+00 
1.496600e-01   0.000000e+00 
1.551000e-01   0.000000e+00 
1.578200e-01   0.000000e+00 
1.605500e-01   0.000000e+00 
1.659900e-01   0.000000e+00 
1.714300e-01   0.000000e+00 
1.768700e-01   0.000000e+00 
1.795900e-01   0.000000e+00 
1.823100e-01   0.000000e+00 
1.850400e-01   0.000000e+00 
1.877600e-01   0.000000e+00 
1.904800e-01   0.000000e+00 
1.959200e-01   0.000000e+00 
1.986400e-01   0.000000e+00 
2.040800e-01   0.000000e+00 
2.068000e-01   0.000000e+00 
2.095300e-01   0.000000e+00 
2.122500e-01   0.000000e+00 
2.149700e-01   0.000000e+00 
2.204100e-01   0.000000e+00 
2.258500e-01   0.000000e+00 
2.367400e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 


==> anc/Xe_d4/data_d4_avDCS_XeLR_0_040GeV.txt <==
1.300000e-02   9.890520e-19 
1.320000e-02   8.794954e-19 
1.340000e-02   7.829541e-19 
1.430000e-02   7.035470e-19 
1.450000e-02   6.313594e-19 
1.500000e-02   4.855251e-19 
2.000000e-02   7.607743e-20 
2.500000e-02   2.643635e-20 
3.000000e-02   1.406151e-20 
3.500000e-02   6.130028e-21 
4.000000e-02   2.729125e-21 
4.500000e-02   1.210629e-21 
5.000000e-02   5.224090e-22 
5.500000e-02   2.182291e-22 
6.000000e-02   9.066756e-23 
6.500000e-02   3.922147e-23 
7.000000e-02   1.823284e-23 
7.500000e-02   4.010524e-23 
8.000000e-02   2.570672e-23 
8.500000e-02   1.560574e-23 
9.000000e-02   9.461601e-24 
9.523900e-02   5.290417e-24 
1.006800e-01   2.645395e-24 
1.142900e-01   3.232058e-25 
1.197300e-01   1.055712e-25 
1.224500e-01   5.322226e-26 
1.251700e-01   2.324195e-26 
1.278900e-01   7.904864e-27 
1.306100e-01   1.546488e-27 
1.333300e-01   2.548737e-29 
1.360600e-01   0.000000e+00 
1.469400e-01   0.000000e+00 
1.496600e-01   0.000000e+00 
1.551000e-01   0.000000e+00 
1.578200e-01   0.000000e+00 
1.605500e-01   0.000000e+00 
1.659900e-01   0.000000e+00 
1.714300e-01   0.000000e+00 
1.768700e-01   0.000000e+00 
1.795900e-01   0.000000e+00 
1.823100e-01   0.000000e+00 
1.850400e-01   0.000000e+00 
1.877600e-01   0.000000e+00 
1.904800e-01   0.000000e+00 
1.959200e-01   0.000000e+00 
1.986400e-01   0.000000e+00 
2.040800e-01   0.000000e+00 
2.068000e-01   0.000000e+00 
2.095300e-01   0.000000e+00 
2.122500e-01   0.000000e+00 
2.149700e-01   0.000000e+00 
2.204100e-01   0.000000e+00 
2.258500e-01   0.000000e+00 
2.367400e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 


==> anc/Xe_d4/data_d4_avDCS_XeLR_0_050GeV.txt <==
1.300000e-02   1.087046e-18 
1.320000e-02   9.684640e-19 
1.340000e-02   8.637926e-19 
1.430000e-02   7.827260e-19 
1.450000e-02   7.037311e-19 
1.500000e-02   5.436860e-19 
2.000000e-02   8.840807e-20 
2.500000e-02   3.193106e-20 
3.000000e-02   1.776398e-20 
3.500000e-02   8.141122e-21 
4.000000e-02   3.830629e-21 
4.500000e-02   1.809215e-21 
5.000000e-02   8.386245e-22 
5.500000e-02   3.795873e-22 
6.000000e-02   1.717883e-22 
6.500000e-02   8.089378e-23 
7.000000e-02   4.075103e-23 
7.500000e-02   9.985918e-23 
8.000000e-02   7.063045e-23 
8.500000e-02   4.795236e-23 
9.000000e-02   3.310749e-23 
9.523900e-02   2.150345e-23 
1.006800e-01   1.288946e-23 
1.142900e-01   3.329051e-24 
1.197300e-01   1.878938e-24 
1.224500e-01   1.396155e-24 
1.251700e-01   1.028123e-24 
1.278900e-01   7.492296e-25 
1.306100e-01   5.394499e-25 
1.333300e-01   3.829862e-25 
1.360600e-01   2.671113e-25 
1.469400e-01   5.000909e-26 
1.496600e-01   3.003078e-26 
1.551000e-01   8.834490e-27 
1.578200e-01   4.059948e-27 
1.605500e-01   1.512192e-27 
1.659900e-01   2.904608e-29 
1.714300e-01   0.000000e+00 
1.768700e-01   0.000000e+00 
1.795900e-01   0.000000e+00 
1.823100e-01   0.000000e+00 
1.850400e-01   0.000000e+00 
1.877600e-01   0.000000e+00 
1.904800e-01   0.000000e+00 
1.959200e-01   0.000000e+00 
1.986400e-01   0.000000e+00 
2.040800e-01   0.000000e+00 
2.068000e-01   0.000000e+00 
2.095300e-01   0.000000e+00 
2.122500e-01   0.000000e+00 
2.149700e-01   0.000000e+00 
2.204100e-01   0.000000e+00 
2.258500e-01   0.000000e+00 
2.367400e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 


==> anc/Xe_d4/data_d4_avDCS_XeLR_0_060GeV.txt <==
1.300000e-02   1.156621e-18 
1.320000e-02   1.031699e-18 
1.340000e-02   9.213080e-19 
1.430000e-02   8.392951e-19 
1.450000e-02   7.554850e-19 
1.500000e-02   5.853638e-19 
2.000000e-02   9.738921e-20 
2.500000e-02   3.603150e-20 
3.000000e-02   2.061496e-20 
3.500000e-02   9.745200e-21 
4.000000e-02   4.742743e-21 
4.500000e-02   2.325566e-21 
5.000000e-02   1.124049e-21 
5.500000e-02   5.326933e-22 
6.000000e-02   2.529678e-22 
6.500000e-02   1.248945e-22 
7.000000e-02   6.578117e-23 
7.500000e-02   1.711261e-22 
8.000000e-02   1.273205e-22 
8.500000e-02   9.127814e-23 
9.000000e-02   6.692349e-23 
9.523900e-02   4.636212e-23 
1.006800e-01   2.978874e-23 
1.142900e-01   9.590265e-24 
1.197300e-01   6.080220e-24 
1.224500e-01   4.827976e-24 
1.251700e-01   3.824144e-24 
1.278900e-01   3.020240e-24 
1.306100e-01   2.377479e-24 
1.333300e-01   1.864600e-24 
1.360600e-01   1.455058e-24 
1.469400e-01   5.151727e-25 
1.496600e-01   3.914356e-25 
1.551000e-01   2.208794e-25 
1.578200e-01   1.637312e-25 
1.605500e-01   1.199852e-25 
1.659900e-01   7.462352e-26 
1.714300e-01   3.724380e-26 
1.768700e-01   1.828070e-26 
1.795900e-01   1.186121e-26 
1.823100e-01   7.362687e-27 
1.850400e-01   4.317653e-27 
1.877600e-01   2.356019e-27 
1.904800e-01   1.155549e-27 
1.959200e-01   1.430965e-28 
1.986400e-01   1.843497e-29 
2.040800e-01   0.000000e+00 
2.068000e-01   0.000000e+00 
2.095300e-01   0.000000e+00 
2.122500e-01   0.000000e+00 
2.149700e-01   0.000000e+00 
2.204100e-01   0.000000e+00 
2.258500e-01   0.000000e+00 
2.367400e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 


==> anc/Xe_d4/data_d4_avDCS_XeLR_0_070GeV.txt <==
1.300000e-02   1.208699e-18 
1.320000e-02   1.079062e-18 
1.340000e-02   9.644127e-19 
1.430000e-02   8.817940e-19 
1.450000e-02   7.943858e-19 
1.500000e-02   6.167285e-19 
2.000000e-02   1.041869e-19 
2.500000e-02   3.918262e-20 
3.000000e-02   2.285097e-20 
3.500000e-02   1.103222e-20 
4.000000e-02   5.492326e-21 
4.500000e-02   2.761016e-21 
5.000000e-02   1.371629e-21 
5.500000e-02   6.695971e-22 
6.000000e-02   3.279002e-22 
6.500000e-02   1.668237e-22 
7.000000e-02   9.038215e-23 
7.500000e-02   2.440159e-22 
8.000000e-02   1.873028e-22 
8.500000e-02   1.387793e-22 
9.000000e-02   1.054447e-22 
9.523900e-02   7.583165e-23 
1.006800e-01   5.064610e-23 
1.142900e-01   1.824116e-23 
1.197300e-01   1.220418e-23 
1.224500e-01   9.978029e-24 
1.251700e-01   8.151775e-24 
1.278900e-01   6.652902e-24 
1.306100e-01   5.422806e-24 
1.333300e-01   4.413657e-24 
1.360600e-01   3.583632e-24 
1.469400e-01   1.531784e-24 
1.496600e-01   1.231499e-24 
1.551000e-01   7.896229e-25 
1.578200e-01   6.294973e-25 
1.605500e-01   4.998058e-25 
1.659900e-01   3.765632e-25 
1.714300e-01   2.374612e-25 
1.768700e-01   1.575531e-25 
1.795900e-01   1.233669e-25 
1.823100e-01   9.559809e-26 
1.850400e-01   7.334932e-26 
1.877600e-01   5.587515e-26 
1.904800e-01   4.222477e-26 
1.959200e-01   2.345640e-26 
1.986400e-01   1.719895e-26 
2.040800e-01   8.864458e-27 
2.068000e-01   6.195886e-27 
2.095300e-01   4.227274e-27 
2.122500e-01   2.807522e-27 
2.149700e-01   1.796512e-27 
2.204100e-01   6.280566e-28 
2.258500e-01   1.473747e-28 
2.367400e-01   0.000000e+00 
2.476200e-01   0.000000e+00 
2.585100e-01   0.000000e+00 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 


==> anc/Xe_d4/data_d4_avDCS_XeLR_0_080GeV.txt <==
1.300000e-02   1.249214e-18 
1.320000e-02   1.115918e-18 
1.340000e-02   9.979687e-19 
1.430000e-02   9.149189e-19 
1.450000e-02   8.247109e-19 
1.500000e-02   6.411893e-19 
2.000000e-02   1.094966e-19 
2.500000e-02   4.166951e-20 
3.000000e-02   2.464132e-20 
3.500000e-02   1.207926e-20 
4.000000e-02   6.112351e-21 
4.500000e-02   3.127629e-21 
5.000000e-02   1.584086e-21 
5.500000e-02   7.894840e-22 
6.000000e-02   3.948998e-22 
6.500000e-02   2.050982e-22 
7.000000e-02   1.132920e-22 
7.500000e-02   3.134866e-22 
8.000000e-02   2.457598e-22 
8.500000e-02   1.861807e-22 
9.000000e-02   1.448730e-22 
9.523900e-02   1.067921e-22 
1.006800e-01   7.313523e-23 
1.142900e-01   2.824634e-23 
1.197300e-01   1.951304e-23 
1.224500e-01   1.622748e-23 
1.251700e-01   1.349459e-23 
1.278900e-01   1.121892e-23 
1.306100e-01   9.322680e-24 
1.333300e-01   7.742221e-24 
1.360600e-01   6.420521e-24 
1.469400e-01   3.016769e-24 
1.496600e-01   2.490889e-24 
1.551000e-01   1.691786e-24 
1.578200e-01   1.391446e-24 
1.605500e-01   1.141923e-24 
1.659900e-01   9.290985e-25 
1.714300e-01   6.360227e-25 
1.768700e-01   4.634413e-25 
1.795900e-01   3.821912e-25 
1.823100e-01   3.129793e-25 
1.850400e-01   2.548317e-25 
1.877600e-01   2.069037e-25 
1.904800e-01   1.675406e-25 
1.959200e-01   1.090523e-25 
1.986400e-01   8.762945e-26 
2.040800e-01   5.608103e-26 
2.068000e-01   4.464513e-26 
2.095300e-01   3.537603e-26 
2.122500e-01   2.793907e-26 
2.149700e-01   2.195720e-26 
2.204100e-01   1.333587e-26 
2.258500e-01   7.873257e-27 
2.367400e-01   2.793191e-27 
2.476200e-01   6.152138e-28 
2.585100e-01   5.836498e-29 
2.721100e-01   0.000000e+00 
2.857200e-01   0.000000e+00 
2.993200e-01   0.000000e+00 
3.129300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 


==> anc/Xe_d4/data_d4_avDCS_XeLR_0_090GeV.txt <==
1.300000e-02   1.281556e-18 
1.320000e-02   1.145061e-18 
1.340000e-02   1.024765e-18 
1.430000e-02   9.413973e-19 
1.450000e-02   8.489562e-19 
1.500000e-02   6.607519e-19 
2.000000e-02   1.137492e-19 
2.500000e-02   4.367709e-20 
3.000000e-02   2.610035e-20 
3.500000e-02   1.294401e-20 
4.000000e-02   6.630683e-21 
4.500000e-02   3.438083e-21 
5.000000e-02   1.766477e-21 
5.500000e-02   8.938924e-22 
6.000000e-02   4.541075e-22 
6.500000e-02   2.394086e-22 
7.000000e-02   1.341148e-22 
7.500000e-02   3.775082e-22 
8.000000e-02   3.004652e-22 
8.500000e-02   2.312859e-22 
9.000000e-02   1.830771e-22 
9.523900e-02   1.373487e-22 
1.006800e-01   9.573661e-23 
1.142900e-01   3.879786e-23 
1.197300e-01   2.738614e-23 
1.224500e-01   2.303415e-23 
1.251700e-01   1.938031e-23 
1.278900e-01   1.630799e-23 
1.306100e-01   1.372198e-23 
1.333300e-01   1.154385e-23 
1.360600e-01   9.702387e-24 
1.469400e-01   4.832659e-24 
1.496600e-01   4.054334e-24 
1.551000e-01   2.848095e-24 
1.578200e-01   2.384641e-24 
1.605500e-01   1.993846e-24 
1.659900e-01   1.694520e-24 
1.714300e-01   1.211596e-24 
1.768700e-01   9.264427e-25 
1.795900e-01   7.837560e-25 
1.823100e-01   6.590087e-25 
1.850400e-01   5.515519e-25 
1.877600e-01   4.608032e-25 
1.904800e-01   3.844682e-25 
1.959200e-01   2.669413e-25 
1.986400e-01   2.221101e-25 
2.040800e-01   1.533582e-25 
2.068000e-01   1.272680e-25 
2.095300e-01   1.054477e-25 
2.122500e-01   8.733270e-26 
2.149700e-01   7.224272e-26 
2.204100e-01   4.922112e-26 
2.258500e-01   3.330243e-26 
2.367400e-01   1.722367e-26 
2.476200e-01   7.146185e-27 
2.585100e-01   2.668728e-27 
2.721100e-01   6.156410e-28 
2.857200e-01   7.866438e-29 
2.993200e-01   3.568505e-31 
3.129300e-01   0.000000e+00 
3.401400e-01   0.000000e+00 
3.537400e-01   0.000000e+00 
3.809500e-01   0.000000e+00 
3.945600e-01   0.000000e+00 
4.081700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 


==> anc/Xe_d4/data_d4_avDCS_XeLR_0_120GeV.txt <==
1.300000e-02   1.346952e-18 
1.320000e-02   1.204882e-18 
1.340000e-02   1.078998e-18 
1.430000e-02   9.951383e-19 
1.450000e-02   8.981845e-19 
1.500000e-02   7.005116e-19 
2.000000e-02   1.225207e-19 
2.500000e-02   4.788767e-20 
3.000000e-02   2.921288e-20 
3.500000e-02   1.481110e-20 
4.000000e-02   7.766935e-21 
4.500000e-02   4.129715e-21 
5.000000e-02   2.179855e-21 
5.500000e-02   1.134757e-21 
6.000000e-02   5.931297e-22 
6.500000e-02   3.213600e-22 
7.000000e-02   1.846739e-22 
7.500000e-02   5.348919e-22 
8.000000e-02   4.374267e-22 
8.500000e-02   3.465711e-22 
9.000000e-02   2.829718e-22 
9.523900e-02   2.190867e-22 
1.006800e-01   1.575476e-22 
1.142900e-01   6.941117e-23 
1.197300e-01   5.082725e-23 
1.224500e-01   4.357375e-23 
1.251700e-01   3.738633e-23 
1.278900e-01   3.209720e-23 
1.306100e-01   2.756872e-23 
1.333300e-01   2.368691e-23 
1.360600e-01   2.034513e-23 
1.469400e-01   1.111094e-23 
1.496600e-01   9.552717e-24 
1.551000e-01   7.061320e-24 
1.578200e-01   6.071006e-24 
1.605500e-01   5.216594e-24 
1.659900e-01   4.731652e-24 
1.714300e-01   3.595721e-24 
1.768700e-01   2.939795e-24 
1.795900e-01   2.572895e-24 
1.823100e-01   2.239578e-24 
1.850400e-01   1.941914e-24 
1.877600e-01   1.681822e-24 
1.904800e-01   1.455952e-24 
1.959200e-01   1.091626e-24 
1.986400e-01   9.453590e-25 
2.040800e-01   7.096383e-25 
2.068000e-01   6.152889e-25 
2.095300e-01   5.334981e-25 
2.122500e-01   4.630735e-25 
2.149700e-01   4.021542e-25 
2.204100e-01   3.037326e-25 
2.258500e-01   2.297830e-25 
2.367400e-01   1.534876e-25 
2.476200e-01   8.836496e-26 
2.585100e-01   5.027064e-26 
2.721100e-01   2.459056e-26 
2.857200e-01   1.185248e-26 
2.993200e-01   5.597601e-27 
3.129300e-01   2.563244e-27 
3.401400e-01   4.589004e-28 
3.537400e-01   1.680850e-28 
3.809500e-01   1.018299e-29 
3.945600e-01   5.359160e-31 
4.081700e-01   0.000000e+00 
4.353800e-01   0.000000e+00 
4.625900e-01   0.000000e+00 
4.761900e-01   0.000000e+00 
4.898000e-01   0.000000e+00 
5.034000e-01   0.000000e+00 
5.170100e-01   0.000000e+00 
5.578300e-01   0.000000e+00 
5.714300e-01   0.000000e+00 
5.850400e-01   0.000000e+00 
6.122500e-01   0.000000e+00 
6.666700e-01   0.000000e+00 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 


==> anc/Xe_d4/data_d4_avDCS_XeLR_0_200GeV.txt <==
1.300000e-02   1.425456e-18 
1.320000e-02   1.276525e-18 
1.340000e-02   1.144435e-18 
1.430000e-02   1.060586e-18 
1.450000e-02   9.582922e-19 
1.500000e-02   7.493785e-19 
2.000000e-02   1.338037e-19 
2.500000e-02   5.335518e-20 
3.000000e-02   3.327724e-20 
3.500000e-02   1.729973e-20 
4.000000e-02   9.314536e-21 
4.500000e-02   5.093296e-21 
5.000000e-02   2.769324e-21 
5.500000e-02   1.486345e-21 
6.000000e-02   8.006695e-22 
6.500000e-02   4.462921e-22 
7.000000e-02   2.632728e-22 
7.500000e-02   7.809748e-22 
8.000000e-02   6.562252e-22 
8.500000e-02   5.356241e-22 
9.000000e-02   4.517475e-22 
9.523900e-02   3.612177e-22 
1.006800e-01   2.679400e-22 
1.142900e-01   1.281563e-22 
1.197300e-01   9.725129e-23 
1.224500e-01   8.491921e-23 
1.251700e-01   7.423804e-23 
1.278900e-01   6.496241e-23 
1.306100e-01   5.689028e-23 
1.333300e-01   4.985385e-23 
1.360600e-01   4.369117e-23 
1.469400e-01   2.593820e-23 
1.496600e-01   2.278948e-23 
1.551000e-01   1.761023e-23 
1.578200e-01   1.548800e-23 
1.605500e-01   1.361960e-23 
1.659900e-01   1.305658e-23 
1.714300e-01   1.042552e-23 
1.768700e-01   8.996158e-24 
1.795900e-01   8.084704e-24 
1.823100e-01   7.227619e-24 
1.850400e-01   6.437654e-24 
1.877600e-01   5.727421e-24 
1.904800e-01   5.094666e-24 
1.959200e-01   4.036649e-24 
1.986400e-01   3.594969e-24 
2.040800e-01   2.856231e-24 
2.068000e-01   2.549101e-24 
2.095300e-01   2.276148e-24 
2.122500e-01   2.035150e-24 
2.149700e-01   1.821322e-24 
2.204100e-01   1.462565e-24 
2.258500e-01   1.178473e-24 
2.367400e-01   8.932716e-25 
2.476200e-01   5.949106e-25 
2.585100e-01   3.962779e-25 
2.721100e-01   2.405445e-25 
2.857200e-01   1.475501e-25 
2.993200e-01   9.146564e-26 
3.129300e-01   5.722384e-26 
3.401400e-01   2.299630e-26 
3.537400e-01   1.474756e-26 
3.809500e-01   6.173807e-27 
3.945600e-01   4.020895e-27 
4.081700e-01   2.626082e-27 
4.353800e-01   1.123513e-27 
4.625900e-01   4.772735e-28 
4.761900e-01   3.088990e-28 
4.898000e-01   1.983431e-28 
5.034000e-01   1.261272e-28 
5.170100e-01   7.913933e-29 
5.578300e-01   1.736456e-29 
5.714300e-01   9.867516e-30 
5.850400e-01   5.351013e-30 
6.122500e-01   1.265602e-30 
6.666700e-01   4.428382e-34 
6.802800e-01   0.000000e+00 
7.074900e-01   0.000000e+00 
7.347000e-01   0.000000e+00 
7.619100e-01   0.000000e+00 
7.891200e-01   0.000000e+00 
8.163300e-01   0.000000e+00 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 


==> anc/Xe_d4/data_d4_avDCS_XeLR_0_250GeV.txt <==
1.300000e-02   1.451559e-18 
1.320000e-02   1.299931e-18 
1.340000e-02   1.166229e-18 
1.430000e-02   1.082467e-18 
1.450000e-02   9.783909e-19 
1.500000e-02   7.657110e-19 
2.000000e-02   1.373809e-19 
2.500000e-02   5.504548e-20 
3.000000e-02   3.456849e-20 
3.500000e-02   1.810489e-20 
4.000000e-02   9.822936e-21 
4.500000e-02   5.414299e-21 
5.000000e-02   2.968454e-21 
5.500000e-02   1.606742e-21 
6.000000e-02   8.726355e-22 
6.500000e-02   4.901055e-22 
7.000000e-02   2.911275e-22 
7.500000e-02   8.678190e-22 
8.000000e-02   7.343209e-22 
8.500000e-02   6.041550e-22 
9.000000e-02   5.140729e-22 
9.523900e-02   4.146085e-22 
1.006800e-01   3.100283e-22 
1.142900e-01   1.514768e-22 
1.197300e-01   1.160150e-22 
1.224500e-01   1.017859e-22 
1.251700e-01   8.941403e-23 
1.278900e-01   7.862669e-23 
1.306100e-01   6.919979e-23 
1.333300e-01   6.094722e-23 
1.360600e-01   5.368748e-23 
1.469400e-01   3.254976e-23 
1.496600e-01   2.875331e-23 
1.551000e-01   2.246373e-23 
1.578200e-01   1.986693e-23 
1.605500e-01   1.756915e-23 
1.659900e-01   1.706247e-23 
1.714300e-01   1.378574e-23 
1.768700e-01   1.204601e-23 
1.795900e-01   1.089284e-23 
1.823100e-01   9.798717e-24 
1.850400e-01   8.782105e-24 
1.877600e-01   7.861595e-24 
1.904800e-01   7.036489e-24 
1.959200e-01   5.645241e-24 
1.986400e-01   5.059117e-24 
2.040800e-01   4.070383e-24 
2.068000e-01   3.655783e-24 
2.095300e-01   3.285290e-24 
2.122500e-01   2.956345e-24 
2.149700e-01   2.662863e-24 
2.204100e-01   2.166397e-24 
2.258500e-01   1.768778e-24 
2.367400e-01   1.375634e-24 
2.476200e-01   9.426179e-25 
2.585100e-01   6.467561e-25 
2.721100e-01   4.079642e-25 
2.857200e-01   2.604846e-25 
2.993200e-01   1.683630e-25 
3.129300e-01   1.100258e-25 
3.401400e-01   4.851711e-26 
3.537400e-01   3.269660e-26 
3.809500e-01   1.523125e-26 
3.945600e-01   1.051192e-26 
4.081700e-01   7.301552e-27 
4.353800e-01   3.579943e-27 
4.625900e-01   1.782784e-27 
4.761900e-01   1.263071e-27 
4.898000e-01   8.959847e-28 
5.034000e-01   6.362364e-28 
5.170100e-01   4.516876e-28 
5.578300e-01   1.604741e-28 
5.714300e-01   1.131041e-28 
5.850400e-01   7.938519e-29 
6.122500e-01   3.850919e-29 
6.666700e-01   8.216640e-30 
6.802800e-01   5.415017e-30 
7.074900e-01   2.271788e-30 
7.347000e-01   8.453688e-31 
7.619100e-01   2.591738e-31 
7.891200e-01   5.632952e-32 
8.163300e-01   4.776981e-33 
8.435400e-01   0.000000e+00 
8.707500e-01   0.000000e+00 
9.115700e-01   0.000000e+00 
9.523900e-01   0.000000e+00 
9.932000e-01   0.000000e+00 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 


==> anc/Xe_d4/data_d4_avDCS_XeLR_0_300GeV.txt <==
1.300000e-02   1.468566e-18 
1.320000e-02   1.315865e-18 
1.340000e-02   1.180353e-18 
1.430000e-02   1.096500e-18 
1.450000e-02   9.912445e-19 
1.500000e-02   7.760899e-19 
2.000000e-02   1.396263e-19 
2.500000e-02   5.617079e-20 
3.000000e-02   3.546947e-20 
3.500000e-02   1.866808e-20 
4.000000e-02   1.017834e-20 
4.500000e-02   5.638849e-21 
5.000000e-02   3.108080e-21 
5.500000e-02   1.691432e-21 
6.000000e-02   9.234308e-22 
6.500000e-02   5.211185e-22 
7.000000e-02   3.108907e-22 
7.500000e-02   9.291377e-22 
8.000000e-02   7.896582e-22 
8.500000e-02   6.529935e-22 
9.000000e-02   5.588122e-22 
9.523900e-02   4.531736e-22 
1.006800e-01   3.405813e-22 
1.142900e-01   1.686433e-22 
1.197300e-01   1.299170e-22 
1.224500e-01   1.143245e-22 
1.251700e-01   1.007343e-22 
1.278900e-01   8.885501e-23 
1.306100e-01   7.844675e-23 
1.333300e-01   6.931044e-23 
1.360600e-01   6.125116e-23 
1.469400e-01   3.762726e-23 
1.496600e-01   3.335080e-23 
1.551000e-01   2.623418e-23 
1.578200e-01   2.328191e-23 
1.605500e-01   2.066139e-23 
1.659900e-01   2.022220e-23 
1.714300e-01   1.645757e-23 
1.768700e-01   1.449016e-23 
1.795900e-01   1.315280e-23 
1.823100e-01   1.187660e-23 
1.850400e-01   1.068472e-23 
1.877600e-01   9.600709e-24 
1.904800e-01   8.625388e-24 
1.959200e-01   6.972402e-24 
1.986400e-01   6.272119e-24 
2.040800e-01   5.084612e-24 
2.068000e-01   4.584092e-24 
2.095300e-01   4.135329e-24 
2.122500e-01   3.735577e-24 
2.149700e-01   3.377726e-24 
2.204100e-01   2.769386e-24 
2.258500e-01   2.278872e-24 
2.367400e-01   1.799594e-24 
2.476200e-01   1.253884e-24 
2.585100e-01   8.752640e-25 
2.721100e-01   5.644658e-25 
2.857200e-01   3.687478e-25 
2.993200e-01   2.440193e-25 
3.129300e-01   1.633836e-25 
3.401400e-01   7.578764e-26 
3.537400e-01   5.244217e-26 
3.809500e-01   2.582051e-26 
3.945600e-01   1.834666e-26 
4.081700e-01   1.313407e-26 
4.353800e-01   6.865602e-27 
4.625900e-01   3.666723e-27 
4.761900e-01   2.697277e-27 
4.898000e-01   1.990727e-27 
5.034000e-01   1.473983e-27 
5.170100e-01   1.093857e-27 
5.578300e-01   4.518587e-28 
5.714300e-01   3.372892e-28 
5.850400e-01   2.518155e-28 
6.122500e-01   1.403718e-28 
6.666700e-01   4.314745e-29 
6.802800e-01   3.197898e-29 
7.074900e-01   1.792172e-29 
7.347000e-01   9.747426e-30 
7.619100e-01   5.092427e-30 
7.891200e-01   2.594802e-30 
8.163300e-01   1.277743e-30 
8.435400e-01   5.998140e-31 
8.707500e-01   2.632344e-31 
9.115700e-01   6.218477e-32 
9.523900e-01   8.701118e-33 
9.932000e-01   1.659169e-34 
1.020400e+00   0.000000e+00 
1.061200e+00   0.000000e+00 
1.088400e+00   0.000000e+00 
1.102000e+00   0.000000e+00 
1.115700e+00   0.000000e+00 
1.129300e+00   0.000000e+00 
1.142900e+00   0.000000e+00 
1.156500e+00   0.000000e+00 
1.170100e+00   0.000000e+00 
1.197300e+00   0.000000e+00 
1.210900e+00   0.000000e+00 
1.224500e+00   0.000000e+00 
1.227200e+00   0.000000e+00 
1.229900e+00   0.000000e+00 
1.232700e+00   0.000000e+00 
1.235400e+00   0.000000e+00 
1.238100e+00   0.000000e+00 
1.240800e+00   0.000000e+00 
1.243500e+00   0.000000e+00 
1.246300e+00   0.000000e+00 
1.249000e+00   0.000000e+00 
1.257200e+00   0.000000e+00 
1.259900e+00   0.000000e+00 
1.262600e+00   0.000000e+00 
1.270800e+00   0.000000e+00 
1.281600e+00   0.000000e+00 
1.289800e+00   0.000000e+00 
1.292500e+00   0.000000e+00 
1.295200e+00   0.000000e+00 
1.298000e+00   0.000000e+00 
1.300700e+00   0.000000e+00 
1.303400e+00   0.000000e+00 
1.306100e+00   0.000000e+00 
1.314300e+00   0.000000e+00 
1.330600e+00   0.000000e+00 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 


==> anc/Xe_d4/data_d4_avDCS_XeLR_0_400GeV.txt <==
1.300000e-02   1.489577e-18 
1.320000e-02   1.334996e-18 
1.340000e-02   1.197785e-18 
1.430000e-02   1.113740e-18 
1.450000e-02   1.007033e-18 
1.500000e-02   7.888265e-19 
2.000000e-02   1.425392e-19 
2.500000e-02   5.768667e-20 
3.000000e-02   3.664015e-20 
3.500000e-02   1.939609e-20 
4.000000e-02   1.063743e-20 
4.500000e-02   5.929682e-21 
5.000000e-02   3.289621e-21 
5.500000e-02   1.801995e-21 
6.000000e-02   9.899787e-22 
6.500000e-02   5.618764e-22 
7.000000e-02   3.369354e-22 
7.500000e-02   1.009606e-21 
8.000000e-02   8.625303e-22 
8.500000e-02   7.176325e-22 
9.000000e-02   6.183958e-22 
9.523900e-02   5.048060e-22 
1.006800e-01   3.816565e-22 
1.142900e-01   1.919961e-22 
1.197300e-01   1.489335e-22 
1.224500e-01   1.315252e-22 
1.251700e-01   1.163095e-22 
1.278900e-01   1.029697e-22 
1.306100e-01   9.124594e-23 
1.333300e-01   8.092224e-23 
1.360600e-01   7.178562e-23 
1.469400e-01   4.479002e-23 
1.496600e-01   3.985755e-23 
1.551000e-01   3.160563e-23 
1.578200e-01   2.816325e-23 
1.605500e-01   2.509630e-23 
1.659900e-01   2.477981e-23 
1.714300e-01   2.033760e-23 
1.768700e-01   1.806199e-23 
1.795900e-01   1.646717e-23 
1.823100e-01   1.493471e-23 
1.850400e-01   1.349468e-23 
1.877600e-01   1.217797e-23 
1.904800e-01   1.098810e-23 
1.959200e-01   8.959481e-24 
1.986400e-01   8.094469e-24 
2.040800e-01   6.618768e-24 
2.068000e-01   5.993085e-24 
2.095300e-01   5.429983e-24 
2.122500e-01   4.926475e-24 
2.149700e-01   4.474044e-24 
2.204100e-01   3.700604e-24 
2.258500e-01   3.072197e-24 
2.367400e-01   2.468252e-24 
2.476200e-01   1.752228e-24 
2.585100e-01   1.246786e-24 
2.721100e-01   8.239743e-25 
2.857200e-01   5.519402e-25 
2.993200e-01   3.747208e-25 
3.129300e-01   2.575488e-25 
3.401400e-01   1.260890e-25 
3.537400e-01   8.970731e-26 
3.809500e-01   4.677521e-26 
3.945600e-01   3.423597e-26 
4.081700e-01   2.526450e-26 
4.353800e-01   1.406657e-26 
4.625900e-01   8.031141e-27 
4.761900e-01   6.117854e-27 
4.898000e-01   4.681287e-27 
5.034000e-01   3.597958e-27 
5.170100e-01   2.775382e-27 
5.578300e-01   1.299138e-27 
5.714300e-01   1.014372e-27 
5.850400e-01   7.937160e-28 
6.122500e-01   4.889883e-28 
6.666700e-01   1.891683e-28 
6.802800e-01   1.496335e-28 
7.074900e-01   9.722413e-29 
7.347000e-01   6.220808e-29 
7.619100e-01   3.888516e-29 
7.891200e-01   2.436477e-29 
8.163300e-01   1.528313e-29 
8.435400e-01   9.584697e-30 
8.707500e-01   6.002087e-30 
9.115700e-01   2.957221e-30 
9.523900e-01   1.440340e-30 
9.932000e-01   1.010538e-30 
1.020400e+00   5.962914e-31 
1.061200e+00   3.379527e-31 
1.088400e+00   1.906026e-31 
1.102000e+00   1.418524e-31 
1.115700e+00   1.046125e-31 
1.129300e+00   7.664979e-32 
1.142900e+00   5.565670e-32 
1.156500e+00   3.994848e-32 
1.170100e+00   2.832335e-32 
1.197300e+00   4.473748e-32 
1.210900e+00   3.033635e-32 
1.224500e+00   1.998131e-32 
1.227200e+00   1.831807e-32 
1.229900e+00   1.677634e-32 
1.232700e+00   1.529733e-32 
1.235400e+00   1.396787e-32 
1.238100e+00   1.272398e-32 
1.240800e+00   1.157386e-32 
1.243500e+00   1.051144e-32 
1.246300e+00   9.484927e-33 
1.249000e+00   8.577970e-33 
1.257200e+00   6.244551e-33 
1.259900e+00   5.590192e-33 
1.262600e+00   4.990961e-33 
1.270800e+00   3.471315e-33 
1.281600e+00   2.040331e-33 
1.289800e+00   1.286177e-33 
1.292500e+00   1.092334e-33 
1.295200e+00   9.187178e-34 
1.298000e+00   7.588383e-34 
1.300700e+00   6.242391e-34 
1.303400e+00   5.107352e-34 
1.306100e+00   4.096441e-34 
1.314300e+00   1.900107e-34 
1.330600e+00   1.330564e-35 
1.341500e+00   0.000000e+00 
1.355100e+00   0.000000e+00 
1.360600e+00   0.000000e+00 
1.371400e+00   0.000000e+00 
1.382300e+00   0.000000e+00 
1.390500e+00   0.000000e+00 
1.395900e+00   0.000000e+00 
1.404100e+00   0.000000e+00 
1.406800e+00   0.000000e+00 
1.409500e+00   0.000000e+00 
1.415000e+00   0.000000e+00 
1.417700e+00   0.000000e+00 
1.420400e+00   0.000000e+00 
1.423100e+00   0.000000e+00 
1.425900e+00   0.000000e+00 
1.428600e+00   0.000000e+00 
1.431300e+00   0.000000e+00 
1.436700e+00   0.000000e+00 
1.439500e+00   0.000000e+00 
1.442200e+00   0.000000e+00 
1.444900e+00   0.000000e+00 
1.447600e+00   0.000000e+00 
1.450400e+00   0.000000e+00 
1.453100e+00   0.000000e+00 
1.455800e+00   0.000000e+00 
1.458500e+00   0.000000e+00 
1.461200e+00   0.000000e+00 
1.466700e+00   0.000000e+00 
1.469400e+00   0.000000e+00 
1.472100e+00   0.000000e+00 
1.477600e+00   0.000000e+00 
1.480300e+00   0.000000e+00 
1.488400e+00   0.000000e+00 
1.491200e+00   0.000000e+00 
1.496600e+00   0.000000e+00 
1.551000e+00   0.000000e+00 
1.632700e+00   0.000000e+00 
1.823100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 


==> anc/Xe_d4/data_d4_avDCS_XeLR_0_500GeV.txt <==
1.300000e-02   1.502469e-18 
1.320000e-02   1.346758e-18 
1.340000e-02   1.208519e-18 
1.430000e-02   1.124447e-18 
1.450000e-02   1.016854e-18 
1.500000e-02   7.967855e-19 
2.000000e-02   1.443362e-19 
2.500000e-02   5.858825e-20 
3.000000e-02   3.730632e-20 
3.500000e-02   1.981673e-20 
4.000000e-02   1.090809e-20 
4.500000e-02   6.104048e-21 
5.000000e-02   3.399786e-21 
5.500000e-02   1.869695e-21 
6.000000e-02   1.031022e-21 
6.500000e-02   5.871647e-22 
7.000000e-02   3.531763e-22 
7.500000e-02   1.059852e-21 
8.000000e-02   9.081969e-22 
8.500000e-02   7.583314e-22 
9.000000e-02   6.561197e-22 
9.523900e-02   5.376420e-22 
1.006800e-01   4.078631e-22 
1.142900e-01   2.070385e-22 
1.197300e-01   1.612393e-22 
1.224500e-01   1.426830e-22 
1.251700e-01   1.264379e-22 
1.278900e-01   1.121719e-22 
1.306100e-01   9.961193e-23 
1.333300e-01   8.853188e-23 
1.360600e-01   7.870764e-23 
1.469400e-01   4.954756e-23 
1.496600e-01   4.419121e-23 
1.551000e-01   3.520302e-23 
1.578200e-01   3.144143e-23 
1.605500e-01   2.808303e-23 
1.659900e-01   2.786231e-23 
1.714300e-01   2.297643e-23 
1.768700e-01   2.050321e-23 
1.795900e-01   1.873900e-23 
1.823100e-01   1.703693e-23 
1.850400e-01   1.543175e-23 
1.877600e-01   1.395957e-23 
1.904800e-01   1.262588e-23 
1.959200e-01   1.034446e-23 
1.986400e-01   9.368113e-24 
2.040800e-01   7.696788e-24 
2.068000e-01   6.985857e-24 
2.095300e-01   6.344677e-24 
2.122500e-01   5.770171e-24 
2.149700e-01   5.252862e-24 
2.204100e-01   4.365794e-24 
2.258500e-01   3.642024e-24 
2.367400e-01   2.953809e-24 
2.476200e-01   2.118389e-24 
2.585100e-01   1.523043e-24 
2.721100e-01   1.019887e-24 
2.857200e-01   6.923934e-25 
2.993200e-01   4.765193e-25 
3.129300e-01   3.320749e-25 
3.401400e-01   1.672278e-25 
3.537400e-01   1.207005e-25 
3.809500e-01   6.481387e-26 
3.945600e-01   4.815786e-26 
4.081700e-01   3.608551e-26 
4.353800e-01   2.073190e-26 
4.625900e-01   1.222909e-26 
4.761900e-01   9.473625e-27 
4.898000e-01   7.374766e-27 
5.034000e-01   5.768537e-27 
5.170100e-01   4.530471e-27 
5.578300e-01   2.244010e-27 
5.714300e-01   1.787104e-27 
5.850400e-01   1.426983e-27 
6.122500e-01   9.169480e-28 
6.666700e-01   3.885755e-28 
6.802800e-01   3.149461e-28 
7.074900e-01   2.160519e-28 
7.347000e-01   1.461661e-28 
7.619100e-01   9.669847e-29 
7.891200e-01   6.437139e-29 
8.163300e-01   4.307705e-29 
8.435400e-01   2.895679e-29 
8.707500e-01   1.953957e-29 
9.115700e-01   1.089293e-29 
9.523900e-01   6.104902e-30 
9.932000e-01   5.182878e-30 
1.020400e+00   3.460081e-30 
1.061200e+00   2.443640e-30 
1.088400e+00   1.628120e-30 
1.102000e+00   1.328854e-30 
1.115700e+00   1.082695e-30 
1.129300e+00   8.831864e-31 
1.142900e+00   7.201600e-31 
1.156500e+00   5.869167e-31 
1.170100e+00   4.780195e-31 
1.197300e+00   9.939550e-31 
1.210900e+00   8.150666e-31 
1.224500e+00   6.672562e-31 
1.227200e+00   6.411618e-31 
1.229900e+00   6.160495e-31 
1.232700e+00   5.910071e-31 
1.235400e+00   5.677649e-31 
1.238100e+00   5.454177e-31 
1.240800e+00   5.239111e-31 
1.243500e+00   5.032308e-31 
1.246300e+00   4.825739e-31 
1.249000e+00   4.634366e-31 
1.257200e+00   4.097358e-31 
1.259900e+00   3.933863e-31 
1.262600e+00   3.776601e-31 
1.270800e+00   3.334403e-31 
1.281600e+00   2.826835e-31 
1.289800e+00   2.491472e-31 
1.292500e+00   2.389469e-31 
1.295200e+00   2.291457e-31 
1.298000e+00   2.193858e-31 
1.300700e+00   2.103309e-31 
1.303400e+00   2.016450e-31 
1.306100e+00   1.932877e-31 
1.314300e+00   1.698460e-31 
1.330600e+00   1.309669e-31 
1.341500e+00   1.097645e-31 
1.355100e+00   8.778212e-32 
1.360600e+00   8.012009e-32 
1.371400e+00   6.679841e-32 
1.382300e+00   5.544975e-32 
1.390500e+00   4.811421e-32 
1.395900e+00   4.377100e-32 
1.404100e+00   3.784960e-32 
1.406800e+00   3.606571e-32 
1.409500e+00   3.435115e-32 
1.415000e+00   3.109317e-32 
1.417700e+00   2.960406e-32 
1.420400e+00   2.817532e-32 
1.423100e+00   2.680924e-32 
1.425900e+00   2.545103e-32 
1.428600e+00   2.420256e-32 
1.431300e+00   2.300664e-32 
1.436700e+00   2.076970e-32 
1.439500e+00   1.968909e-32 
1.442200e+00   1.869345e-32 
1.444900e+00   1.774380e-32 
1.447600e+00   1.683703e-32 
1.450400e+00   1.594271e-32 
1.453100e+00   1.512096e-32 
1.455800e+00   1.433158e-32 
1.458500e+00   1.357991e-32 
1.461200e+00   1.286056e-32 
1.466700e+00   1.149901e-32 
1.469400e+00   1.087801e-32 
1.472100e+00   1.028722e-32 
1.477600e+00   9.168949e-33 
1.480300e+00   8.660652e-33 
1.488400e+00   7.276752e-33 
1.491200e+00   6.842709e-33 
1.496600e+00   6.070363e-33 
1.551000e+00   1.552971e-33 
1.632700e+00   5.405684e-35 
1.823100e+00   0.000000e+00 
2.340200e+00   0.000000e+00 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 


==> anc/Xe_d4/data_d4_avDCS_XeLR_0_700GeV.txt <==
1.300000e-02   1.517304e-18 
1.320000e-02   1.360291e-18 
1.340000e-02   1.220871e-18 
1.430000e-02   1.136777e-18 
1.450000e-02   1.028166e-18 
1.500000e-02   8.059557e-19 
2.000000e-02   1.463990e-19 
2.500000e-02   5.961509e-20 
3.000000e-02   3.808434e-20 
3.500000e-02   2.030397e-20 
4.000000e-02   1.121972e-20 
4.500000e-02   6.304685e-21 
5.000000e-02   3.526901e-21 
5.500000e-02   1.948284e-21 
6.000000e-02   1.079040e-21 
6.500000e-02   6.169655e-22 
7.000000e-02   3.724375e-22 
7.500000e-02   1.119476e-21 
8.000000e-02   9.623298e-22 
8.500000e-02   8.066234e-22 
9.000000e-02   7.009870e-22 
9.523900e-02   5.768133e-22 
1.006800e-01   4.392227e-22 
1.142900e-01   2.251897e-22 
1.197300e-01   1.761437e-22 
1.224500e-01   1.562229e-22 
1.251700e-01   1.387527e-22 
1.278900e-01   1.233824e-22 
1.306100e-01   1.098243e-22 
1.333300e-01   9.783981e-23 
1.360600e-01   8.719180e-23 
1.469400e-01   5.542746e-23 
1.496600e-01   4.955862e-23 
1.551000e-01   3.967748e-23 
1.578200e-01   3.552769e-23 
1.605500e-01   3.181408e-23 
1.659900e-01   3.172466e-23 
1.714300e-01   2.629711e-23 
1.768700e-01   2.358630e-23 
1.795900e-01   2.161458e-23 
1.823100e-01   1.970369e-23 
1.850400e-01   1.789430e-23 
1.877600e-01   1.622919e-23 
1.904800e-01   1.471661e-23 
1.959200e-01   1.211983e-23 
1.986400e-01   1.100405e-23 
2.040800e-01   9.087088e-24 
2.068000e-01   8.268750e-24 
2.095300e-01   7.529086e-24 
2.122500e-01   6.864847e-24 
2.149700e-01   6.265416e-24 
2.204100e-01   5.234140e-24 
2.258500e-01   4.388946e-24 
2.367400e-01   3.595410e-24 
2.476200e-01   2.606435e-24 
2.585100e-01   1.894504e-24 
2.721100e-01   1.286266e-24 
2.857200e-01   8.855342e-25 
2.993200e-01   6.181173e-25 
3.129300e-01   4.369462e-25 
3.401400e-01   2.265013e-25 
3.537400e-01   1.658972e-25 
3.809500e-01   9.177451e-26 
3.945600e-01   6.922913e-26 
4.081700e-01   5.267426e-26 
4.353800e-01   3.122092e-26 
4.625900e-01   1.901658e-26 
4.761900e-01   1.497545e-26 
4.898000e-01   1.185381e-26 
5.034000e-01   9.430531e-27 
5.170100e-01   7.535330e-27 
5.578300e-01   3.937684e-27 
5.714300e-01   3.194391e-27 
5.850400e-01   2.599131e-27 
6.122500e-01   1.735892e-27 
6.666700e-01   7.980267e-28 
6.802800e-01   6.607296e-28 
7.074900e-01   4.752365e-28 
7.347000e-01   3.370670e-28 
7.619100e-01   2.336109e-28 
7.891200e-01   1.632196e-28 
8.163300e-01   1.148617e-28 
8.435400e-01   8.136223e-29 
8.707500e-01   5.797990e-29 
9.115700e-01   3.523611e-29 
9.523900e-01   2.165307e-29 
9.932000e-01   2.077869e-29 
1.020400e+00   1.488564e-29 
1.061200e+00   1.182766e-29 
1.088400e+00   8.540542e-30 
1.102000e+00   7.268989e-30 
1.115700e+00   6.185539e-30 
1.129300e+00   5.274779e-30 
1.142900e+00   4.502234e-30 
1.156500e+00   3.846170e-30 
1.170100e+00   3.288504e-30 
1.197300e+00   7.297940e-30 
1.210900e+00   6.310981e-30 
1.224500e+00   5.458780e-30 
1.227200e+00   5.304082e-30 
1.229900e+00   5.153902e-30 
1.232700e+00   5.002682e-30 
1.235400e+00   4.861190e-30 
1.238100e+00   4.723858e-30 
1.240800e+00   4.590388e-30 
1.243500e+00   4.460840e-30 
1.246300e+00   4.330431e-30 
1.249000e+00   4.208389e-30 
1.257200e+00   3.858736e-30 
1.259900e+00   3.750235e-30 
1.262600e+00   3.644834e-30 
1.270800e+00   3.342820e-30 
1.281600e+00   2.983540e-30 
1.289800e+00   2.737248e-30 
1.292500e+00   2.660722e-30 
1.295200e+00   2.586388e-30 
1.298000e+00   2.511553e-30 
1.300700e+00   2.441461e-30 
1.303400e+00   2.373344e-30 
1.306100e+00   2.307178e-30 
1.314300e+00   2.117446e-30 
1.330600e+00   1.785997e-30 
1.341500e+00   1.594140e-30 
1.355100e+00   1.383729e-30 
1.360600e+00   1.306815e-30 
1.371400e+00   1.168153e-30 
1.382300e+00   1.043253e-30 
1.390500e+00   9.582564e-31 
1.395900e+00   9.061025e-31 
1.404100e+00   8.323601e-31 
1.406800e+00   8.094251e-31 
1.409500e+00   7.871282e-31 
1.415000e+00   7.435984e-31 
1.417700e+00   7.231244e-31 
1.420400e+00   7.032132e-31 
1.423100e+00   6.838587e-31 
1.425900e+00   6.643397e-31 
1.428600e+00   6.460521e-31 
1.431300e+00   6.282744e-31 
1.436700e+00   5.941779e-31 
1.439500e+00   5.772360e-31 
1.442200e+00   5.613668e-31 
1.444900e+00   5.459315e-31 
1.447600e+00   5.309201e-31 
1.450400e+00   5.157987e-31 
1.453100e+00   5.016129e-31 
1.455800e+00   4.878253e-31 
1.458500e+00   4.744083e-31 
1.461200e+00   4.613662e-31 
1.466700e+00   4.358956e-31 
1.469400e+00   4.239045e-31 
1.472100e+00   4.122560e-31 
1.477600e+00   3.894931e-31 
1.480300e+00   3.787884e-31 
1.488400e+00   3.483837e-31 
1.491200e+00   3.384626e-31 
1.496600e+00   3.201079e-31 
1.551000e+00   1.823753e-31 
1.632700e+00   7.784810e-32 
1.823100e+00   9.891384e-33 
2.340200e+00   4.752090e-39 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 


==> anc/Xe_d4/data_d4_avDCS_XeLR_0_800GeV.txt <==
1.300000e-02   1.521964e-18 
1.320000e-02   1.364539e-18 
1.340000e-02   1.224752e-18 
1.430000e-02   1.140647e-18 
1.450000e-02   1.031721e-18 
1.500000e-02   8.088385e-19 
2.000000e-02   1.470474e-19 
2.500000e-02   5.993837e-20 
3.000000e-02   3.833467e-20 
3.500000e-02   2.046254e-20 
4.000000e-02   1.132162e-20 
4.500000e-02   6.370304e-21 
5.000000e-02   3.568435e-21 
5.500000e-02   1.973848e-21 
6.000000e-02   1.094621e-21 
6.500000e-02   6.266790e-22 
7.000000e-02   3.787664e-22 
7.500000e-02   1.138579e-21 
8.000000e-02   9.796801e-22 
8.500000e-02   8.221204e-22 
9.000000e-02   7.154195e-22 
9.523900e-02   5.894485e-22 
1.006800e-01   4.493623e-22 
1.142900e-01   2.310894e-22 
1.197300e-01   1.809991e-22 
1.224500e-01   1.606391e-22 
1.251700e-01   1.427741e-22 
1.278900e-01   1.270477e-22 
1.306100e-01   1.131674e-22 
1.333300e-01   1.008907e-22 
1.360600e-01   8.997623e-23 
1.469400e-01   5.736731e-23 
1.496600e-01   5.133181e-23 
1.551000e-01   4.115974e-23 
1.578200e-01   3.688323e-23 
1.605500e-01   3.305347e-23 
1.659900e-01   3.300990e-23 
1.714300e-01   2.740524e-23 
1.768700e-01   2.461741e-23 
1.795900e-01   2.257770e-23 
1.823100e-01   2.059811e-23 
1.850400e-01   1.872137e-23 
1.877600e-01   1.699245e-23 
1.904800e-01   1.542063e-23 
1.959200e-01   1.271918e-23 
1.986400e-01   1.155705e-23 
2.040800e-01   9.558195e-24 
2.068000e-01   8.704032e-24 
2.095300e-01   7.931442e-24 
2.122500e-01   7.237198e-24 
2.149700e-01   6.610271e-24 
2.204100e-01   5.530638e-24 
2.258500e-01   4.644662e-24 
2.367400e-01   3.816176e-24 
2.476200e-01   2.775314e-24 
2.585100e-01   2.023772e-24 
2.721100e-01   1.379618e-24 
2.857200e-01   9.536984e-25 
2.993200e-01   6.684451e-25 
3.129300e-01   4.744910e-25 
3.401400e-01   2.480348e-25 
3.537400e-01   1.824380e-25 
3.809500e-01   1.017898e-25 
3.945600e-01   7.711636e-26 
4.081700e-01   5.893163e-26 
4.353800e-01   3.523980e-26 
4.625900e-01   2.165942e-26 
4.761900e-01   1.713534e-26 
4.898000e-01   1.362692e-26 
5.034000e-01   1.089250e-26 
5.170100e-01   8.745340e-27 
5.578300e-01   4.637982e-27 
5.714300e-01   3.781580e-27 
5.850400e-01   3.092720e-27 
6.122500e-01   2.087288e-27 
6.666700e-01   9.807127e-28 
6.802800e-01   8.165707e-28 
7.074900e-01   5.947707e-28 
7.347000e-01   4.270908e-28 
7.619100e-01   2.995556e-28 
7.891200e-01   2.118770e-28 
8.163300e-01   1.509953e-28 
8.435400e-01   1.083509e-28 
8.707500e-01   7.824595e-29 
9.115700e-01   4.854334e-29 
9.523900e-01   3.047868e-29 
9.932000e-01   3.009690e-29 
1.020400e+00   2.189981e-29 
1.061200e+00   1.785066e-29 
1.088400e+00   1.310835e-29 
1.102000e+00   1.125296e-29 
1.115700e+00   9.660298e-30 
1.129300e+00   8.311266e-30 
1.142900e+00   7.158075e-30 
1.156500e+00   6.171150e-30 
1.170100e+00   5.325547e-30 
1.197300e+00   1.193773e-29 
1.210900e+00   1.042321e-29 
1.224500e+00   9.104724e-30 
1.227200e+00   8.864153e-30 
1.229900e+00   8.630155e-30 
1.232700e+00   8.394303e-30 
1.235400e+00   8.173120e-30 
1.238100e+00   7.957994e-30 
1.240800e+00   7.748756e-30 
1.243500e+00   7.545190e-30 
1.246300e+00   7.339896e-30 
1.249000e+00   7.147453e-30 
1.257200e+00   6.594281e-30 
1.259900e+00   6.422066e-30 
1.262600e+00   6.254397e-30 
1.270800e+00   5.772462e-30 
1.281600e+00   5.195498e-30 
1.289800e+00   4.797414e-30 
1.292500e+00   4.673330e-30 
1.295200e+00   4.552555e-30 
1.298000e+00   4.430684e-30 
1.300700e+00   4.316383e-30 
1.303400e+00   4.205105e-30 
1.306100e+00   4.096767e-30 
1.314300e+00   3.785072e-30 
1.330600e+00   3.235847e-30 
1.341500e+00   2.914924e-30 
1.355100e+00   2.559895e-30 
1.360600e+00   2.429207e-30 
1.371400e+00   2.192169e-30 
1.382300e+00   1.976952e-30 
1.390500e+00   1.829405e-30 
1.395900e+00   1.738446e-30 
1.404100e+00   1.609070e-30 
1.406800e+00   1.568656e-30 
1.409500e+00   1.529305e-30 
1.415000e+00   1.452206e-30 
1.417700e+00   1.415830e-30 
1.420400e+00   1.380394e-30 
1.423100e+00   1.345844e-30 
1.425900e+00   1.310970e-30 
1.428600e+00   1.278218e-30 
1.431300e+00   1.246292e-30 
1.436700e+00   1.184887e-30 
1.439500e+00   1.154249e-30 
1.442200e+00   1.125492e-30 
1.444900e+00   1.097448e-30 
1.447600e+00   1.070127e-30 
1.450400e+00   1.042538e-30 
1.453100e+00   1.016605e-30 
1.455800e+00   9.913343e-31 
1.458500e+00   9.667188e-31 
1.461200e+00   9.427063e-31 
1.466700e+00   8.956661e-31 
1.469400e+00   8.734721e-31 
1.472100e+00   8.518334e-31 
1.477600e+00   8.094246e-31 
1.480300e+00   7.893905e-31 
1.488400e+00   7.322843e-31 
1.491200e+00   7.135392e-31 
1.496600e+00   6.787471e-31 
1.551000e+00   4.111544e-31 
1.632700e+00   1.948073e-31 
1.823100e+00   3.436137e-32 
2.340200e+00   1.719427e-34 
2.829900e+00   0.000000e+00 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 


==> anc/Xe_d4/data_d4_avDCS_XeLR_0_900GeV.txt <==
1.300000e-02   1.525593e-18 
1.320000e-02   1.367850e-18 
1.340000e-02   1.227776e-18 
1.430000e-02   1.143670e-18 
1.450000e-02   1.034491e-18 
1.500000e-02   8.110852e-19 
2.000000e-02   1.475532e-19 
2.500000e-02   6.019055e-20 
3.000000e-02   3.853021e-20 
3.500000e-02   2.058645e-20 
4.000000e-02   1.140133e-20 
4.500000e-02   6.421680e-21 
5.000000e-02   3.600983e-21 
5.500000e-02   1.993934e-21 
6.000000e-02   1.106845e-21 
6.500000e-02   6.342373e-22 
7.000000e-02   3.836396e-22 
7.500000e-02   1.153513e-21 
8.000000e-02   9.932949e-22 
8.500000e-02   8.343267e-22 
9.000000e-02   7.268321e-22 
9.523900e-02   5.994617e-22 
1.006800e-01   4.574030e-22 
1.142900e-01   2.357727e-22 
1.197300e-01   1.848553e-22 
1.224500e-01   1.641473e-22 
1.251700e-01   1.459697e-22 
1.278900e-01   1.299612e-22 
1.306100e-01   1.158257e-22 
1.333300e-01   1.033176e-22 
1.360600e-01   9.219200e-23 
1.469400e-01   5.891365e-23 
1.496600e-01   5.274590e-23 
1.551000e-01   4.234291e-23 
1.578200e-01   3.796572e-23 
1.605500e-01   3.404374e-23 
1.659900e-01   3.403724e-23 
1.714300e-01   2.829199e-23 
1.768700e-01   2.544305e-23 
1.795900e-01   2.334939e-23 
1.823100e-01   2.131517e-23 
1.850400e-01   1.938476e-23 
1.877600e-01   1.760500e-23 
1.904800e-01   1.598589e-23 
1.959200e-01   1.320091e-23 
1.986400e-01   1.200172e-23 
2.040800e-01   9.937406e-24 
2.068000e-01   9.054558e-24 
2.095300e-01   8.255642e-24 
2.122500e-01   7.537352e-24 
2.149700e-01   6.888395e-24 
2.204100e-01   5.769999e-24 
2.258500e-01   4.851280e-24 
2.367400e-01   3.994860e-24 
2.476200e-01   2.912304e-24 
2.585100e-01   2.128872e-24 
2.721100e-01   1.455742e-24 
2.857200e-01   1.009450e-24 
2.993200e-01   7.097316e-25 
3.129300e-01   5.053786e-25 
3.401400e-01   2.658513e-25 
3.537400e-01   1.961641e-25 
3.809500e-01   1.101524e-25 
3.945600e-01   8.372189e-26 
4.081700e-01   6.418798e-26 
4.353800e-01   3.863716e-26 
4.625900e-01   2.390804e-26 
4.761900e-01   1.897914e-26 
4.898000e-01   1.514560e-26 
5.034000e-01   1.214894e-26 
5.170100e-01   9.788797e-27 
5.578300e-01   5.248377e-27 
5.714300e-01   4.295252e-27 
5.850400e-01   3.526139e-27 
6.122500e-01   2.398169e-27 
6.666700e-01   1.144892e-27 
6.802800e-01   9.571958e-28 
7.074900e-01   7.036521e-28 
7.347000e-01   5.098363e-28 
7.619100e-01   3.606794e-28 
7.891200e-01   2.573682e-28 
8.163300e-01   1.850757e-28 
8.435400e-01   1.340379e-28 
8.707500e-01   9.771503e-29 
9.115700e-01   6.151301e-29 
9.523900e-01   3.920952e-29 
9.932000e-01   3.950985e-29 
1.020400e+00   2.906106e-29 
1.061200e+00   2.410756e-29 
1.088400e+00   1.790706e-29 
1.102000e+00   1.546242e-29 
1.115700e+00   1.335320e-29 
1.129300e+00   1.155718e-29 
1.142900e+00   1.001394e-29 
1.156500e+00   8.686222e-30 
1.170100e+00   7.542562e-30 
1.197300e+00   1.701264e-29 
1.210900e+00   1.494946e-29 
1.224500e+00   1.314314e-29 
1.227200e+00   1.281251e-29 
1.229900e+00   1.249057e-29 
1.232700e+00   1.216552e-29 
1.235400e+00   1.186056e-29 
1.238100e+00   1.156353e-29 
1.240800e+00   1.127432e-29 
1.243500e+00   1.099260e-29 
1.246300e+00   1.070819e-29 
1.249000e+00   1.044121e-29 
1.257200e+00   9.672113e-30 
1.259900e+00   9.432042e-30 
1.262600e+00   9.198142e-30 
1.270800e+00   8.524160e-30 
1.281600e+00   7.714119e-30 
1.289800e+00   7.152834e-30 
1.292500e+00   6.977459e-30 
1.295200e+00   6.806585e-30 
1.298000e+00   6.633926e-30 
1.300700e+00   6.471763e-30 
1.303400e+00   6.313679e-30 
1.306100e+00   6.159693e-30 
1.314300e+00   5.715428e-30 
1.330600e+00   4.928346e-30 
1.341500e+00   4.465554e-30 
1.355100e+00   3.950662e-30 
1.360600e+00   3.760251e-30 
1.371400e+00   3.413654e-30 
1.382300e+00   3.097279e-30 
1.390500e+00   2.879401e-30 
1.395900e+00   2.744656e-30 
1.404100e+00   2.552389e-30 
1.406800e+00   2.492183e-30 
1.409500e+00   2.433458e-30 
1.415000e+00   2.318199e-30 
1.417700e+00   2.263690e-30 
1.420400e+00   2.210510e-30 
1.423100e+00   2.158643e-30 
1.425900e+00   2.106165e-30 
1.428600e+00   2.056806e-30 
1.431300e+00   2.008653e-30 
1.436700e+00   1.915787e-30 
1.439500e+00   1.869403e-30 
1.442200e+00   1.825778e-30 
1.444900e+00   1.783187e-30 
1.447600e+00   1.741638e-30 
1.450400e+00   1.699587e-30 
1.453100e+00   1.660052e-30 
1.455800e+00   1.621458e-30 
1.458500e+00   1.583793e-30 
1.461200e+00   1.547020e-30 
1.466700e+00   1.474833e-30 
1.469400e+00   1.440679e-30 
1.472100e+00   1.407331e-30 
1.477600e+00   1.341854e-30 
1.480300e+00   1.310884e-30 
1.488400e+00   1.222273e-30 
1.491200e+00   1.193098e-30 
1.496600e+00   1.138850e-30 
1.551000e+00   7.151662e-31 
1.632700e+00   3.594264e-31 
1.823100e+00   7.494670e-32 
2.340200e+00   1.027573e-33 
2.829900e+00   3.760100e-36 
3.047600e+00   0.000000e+00 
3.700700e+00   0.000000e+00 


==> anc/Xe_d4/data_d4_avDCS_XeLR_10_00GeV.txt <==
1.300000e-02   1.552224e-18 
1.320000e-02   1.392148e-18 
1.340000e-02   1.249959e-18 
1.430000e-02   1.165826e-18 
1.450000e-02   1.054827e-18 
1.500000e-02   8.275784e-19 
2.000000e-02   1.512667e-19 
2.500000e-02   6.204706e-20 
3.000000e-02   3.997382e-20 
3.500000e-02   2.150452e-20 
4.000000e-02   1.199390e-20 
4.500000e-02   6.804918e-21 
5.000000e-02   3.844615e-21 
5.500000e-02   2.144724e-21 
6.000000e-02   1.198879e-21 
6.500000e-02   6.912582e-22 
7.000000e-02   4.204315e-22 
7.500000e-02   1.265649e-21 
8.000000e-02   1.095579e-21 
8.500000e-02   9.262647e-22 
9.000000e-02   8.130946e-22 
9.523900e-02   6.753666e-22 
1.006800e-01   5.184946e-22 
1.142900e-01   2.716582e-22 
1.197300e-01   2.145294e-22 
1.224500e-01   1.912038e-22 
1.251700e-01   1.706703e-22 
1.278900e-01   1.525327e-22 
1.306100e-01   1.364667e-22 
1.333300e-01   1.222040e-22 
1.360600e-01   1.094751e-22 
1.469400e-01   7.108542e-23 
1.496600e-01   6.390202e-23 
1.551000e-01   5.171960e-23 
1.578200e-01   4.656429e-23 
1.605500e-01   4.192749e-23 
1.659900e-01   4.223459e-23 
1.714300e-01   3.539705e-23 
1.768700e-01   3.208002e-23 
1.795900e-01   2.956557e-23 
1.823100e-01   2.710346e-23 
1.850400e-01   2.475099e-23 
1.877600e-01   2.256981e-23 
1.904800e-01   2.057674e-23 
1.959200e-01   1.712875e-23 
1.986400e-01   1.563456e-23 
2.040800e-01   1.304734e-23 
2.068000e-01   1.193475e-23 
2.095300e-01   1.092445e-23 
2.122500e-01   1.001298e-23 
2.149700e-01   9.186675e-24 
2.204100e-01   7.755466e-24 
2.258500e-01   6.571705e-24 
2.367400e-01   5.494254e-24 
2.476200e-01   4.071008e-24 
2.585100e-01   3.024828e-24 
2.721100e-01   2.111046e-24 
2.857200e-01   1.494118e-24 
2.993200e-01   1.072213e-24 
3.129300e-01   7.792825e-25 
3.401400e-01   4.270434e-25 
3.537400e-01   3.216029e-25 
3.809500e-01   1.881262e-25 
3.945600e-01   1.459503e-25 
4.081700e-01   1.142253e-25 
4.353800e-01   7.166815e-26 
4.625900e-01   4.625007e-26 
4.761900e-01   3.750352e-26 
4.898000e-01   3.057692e-26 
5.034000e-01   2.506286e-26 
5.170100e-01   2.063929e-26 
5.578300e-01   1.182805e-26 
5.714300e-01   9.901056e-27 
5.850400e-01   8.315488e-27 
6.122500e-01   5.922448e-27 
6.666700e-01   3.107412e-27 
6.802800e-01   2.661222e-27 
7.074900e-01   2.067759e-27 
7.347000e-01   1.579285e-27 
7.619100e-01   1.173184e-27 
7.891200e-01   8.797370e-28 
8.163300e-01   6.652951e-28 
8.435400e-01   5.070615e-28 
8.707500e-01   3.892772e-28 
9.115700e-01   2.651595e-28 
9.523900e-01   1.831538e-28 
9.932000e-01   2.069656e-28 
1.020400e+00   1.609296e-28 
1.061200e+00   1.461759e-28 
1.088400e+00   1.149905e-28 
1.102000e+00   1.022055e-28 
1.115700e+00   9.088641e-29 
1.129300e+00   8.099621e-29 
1.142900e+00   7.227393e-29 
1.156500e+00   6.457110e-29 
1.170100e+00   5.775948e-29 
1.197300e+00   1.325483e-28 
1.210900e+00   1.200332e-28 
1.224500e+00   1.087787e-28 
1.227200e+00   1.066851e-28 
1.229900e+00   1.046354e-28 
1.232700e+00   1.025552e-28 
1.235400e+00   1.005925e-28 
1.238100e+00   9.867070e-29 
1.240800e+00   9.678930e-29 
1.243500e+00   9.494714e-29 
1.246300e+00   9.307726e-29 
1.249000e+00   9.131214e-29 
1.257200e+00   8.617275e-29 
1.259900e+00   8.455047e-29 
1.262600e+00   8.296186e-29 
1.270800e+00   7.833356e-29 
1.281600e+00   7.266387e-29 
1.289800e+00   6.865895e-29 
1.292500e+00   6.739363e-29 
1.295200e+00   6.615380e-29 
1.298000e+00   6.489443e-29 
1.300700e+00   6.370470e-29 
1.303400e+00   6.253882e-29 
1.306100e+00   6.139631e-29 
1.314300e+00   5.806391e-29 
1.330600e+00   5.201156e-29 
1.341500e+00   4.835145e-29 
1.355100e+00   4.417470e-29 
1.360600e+00   4.259913e-29 
1.371400e+00   3.968119e-29 
1.382300e+00   3.695656e-29 
1.390500e+00   3.504197e-29 
1.395900e+00   3.384053e-29 
1.404100e+00   3.210158e-29 
1.406800e+00   3.155058e-29 
1.409500e+00   3.100996e-29 
1.415000e+00   2.993972e-29 
1.417700e+00   2.942928e-29 
1.420400e+00   2.892830e-29 
1.423100e+00   2.843660e-29 
1.425900e+00   2.793639e-29 
1.428600e+00   2.746317e-29 
1.431300e+00   2.699863e-29 
1.436700e+00   2.609532e-29 
1.439500e+00   2.563996e-29 
1.442200e+00   2.520917e-29 
1.444900e+00   2.478626e-29 
1.447600e+00   2.437113e-29 
1.450400e+00   2.394862e-29 
1.453100e+00   2.354875e-29 
1.455800e+00   2.315625e-29 
1.458500e+00   2.277090e-29 
1.461200e+00   2.239256e-29 
1.466700e+00   2.164299e-29 
1.469400e+00   2.128511e-29 
1.472100e+00   2.093367e-29 
1.477600e+00   2.023676e-29 
1.480300e+00   1.990426e-29 
1.488400e+00   1.894211e-29 
1.491200e+00   1.862151e-29 
1.496600e+00   1.801982e-29 
1.551000e+00   1.301688e-29 
1.632700e+00   8.135139e-30 
1.823100e+00   2.935837e-30 
2.340200e+00   2.811490e-31 
2.829900e+00   4.541881e-32 
3.047600e+00   2.206148e-32 
3.700700e+00   3.145545e-33 


==> anc/Xe_d4/data_d4_avDCS_XeLR_1_000GeV.txt <==
1.300000e-02   1.528503e-18 
1.320000e-02   1.370507e-18 
1.340000e-02   1.230197e-18 
1.430000e-02   1.146090e-18 
1.450000e-02   1.036712e-18 
1.500000e-02   8.128870e-19 
2.000000e-02   1.479582e-19 
2.500000e-02   6.039280e-20 
3.000000e-02   3.868708e-20 
3.500000e-02   2.068595e-20 
4.000000e-02   1.146540e-20 
4.500000e-02   6.463002e-21 
5.000000e-02   3.627185e-21 
5.500000e-02   2.010108e-21 
6.000000e-02   1.116698e-21 
6.500000e-02   6.403310e-22 
7.000000e-02   3.875667e-22 
7.500000e-02   1.165526e-21 
8.000000e-02   1.004241e-21 
8.500000e-02   8.441413e-22 
9.000000e-02   7.360165e-22 
9.523900e-02   6.075438e-22 
1.006800e-01   4.639195e-22 
1.142900e-01   2.395899e-22 
1.197300e-01   1.879989e-22 
1.224500e-01   1.670076e-22 
1.251700e-01   1.485755e-22 
1.278900e-01   1.323374e-22 
1.306100e-01   1.179940e-22 
1.333300e-01   1.052974e-22 
1.360600e-01   9.400002e-23 
1.469400e-01   6.017670e-23 
1.496600e-01   5.390129e-23 
1.551000e-01   4.331017e-23 
1.578200e-01   3.885100e-23 
1.605500e-01   3.485387e-23 
1.659900e-01   3.487769e-23 
1.714300e-01   2.901796e-23 
1.768700e-01   2.611930e-23 
1.795900e-01   2.398164e-23 
1.823100e-01   2.190288e-23 
1.850400e-01   1.992871e-23 
1.877600e-01   1.810740e-23 
1.904800e-01   1.644972e-23 
1.959200e-01   1.359646e-23 
1.986400e-01   1.236699e-23 
2.040800e-01   1.024913e-23 
2.068000e-01   9.342813e-24 
2.095300e-01   8.522309e-24 
2.122500e-01   7.784352e-24 
2.149700e-01   7.117344e-24 
2.204100e-01   5.967191e-24 
2.258500e-01   5.021635e-24 
2.367400e-01   4.142384e-24 
2.476200e-01   3.025582e-24 
2.585100e-01   2.215912e-24 
2.721100e-01   1.518912e-24 
2.857200e-01   1.055814e-24 
2.993200e-01   7.441442e-25 
3.129300e-01   5.311848e-25 
3.401400e-01   2.808056e-25 
3.537400e-01   2.077108e-25 
3.809500e-01   1.172168e-25 
3.945600e-01   8.931516e-26 
4.081700e-01   6.864987e-26 
4.353800e-01   4.153483e-26 
4.625900e-01   2.583507e-26 
4.761900e-01   2.056319e-26 
4.898000e-01   1.645366e-26 
5.034000e-01   1.323395e-26 
5.170100e-01   1.069225e-26 
5.578300e-01   5.781093e-27 
5.714300e-01   4.744791e-27 
5.850400e-01   3.906481e-27 
6.122500e-01   2.672536e-27 
6.666700e-01   1.291498e-27 
6.802800e-01   1.083141e-27 
7.074900e-01   8.018681e-28 
7.347000e-01   5.849789e-28 
7.619100e-01   4.165342e-28 
7.891200e-01   2.992034e-28 
8.163300e-01   2.166228e-28 
8.435400e-01   1.579745e-28 
8.707500e-01   1.159807e-28 
9.115700e-01   7.380868e-29 
9.523900e-01   4.757624e-29 
9.932000e-01   4.867156e-29 
1.020400e+00   3.608437e-29 
1.061200e+00   3.032207e-29 
1.088400e+00   2.271192e-29 
1.102000e+00   1.969440e-29 
1.115700e+00   1.708125e-29 
1.129300e+00   1.484787e-29 
1.142900e+00   1.292146e-29 
1.156500e+00   1.125758e-29 
1.170100e+00   9.818861e-30 
1.197300e+00   2.223856e-29 
1.210900e+00   1.963083e-29 
1.224500e+00   1.733862e-29 
1.227200e+00   1.691797e-29 
1.229900e+00   1.650812e-29 
1.232700e+00   1.609400e-29 
1.235400e+00   1.570501e-29 
1.238100e+00   1.532606e-29 
1.240800e+00   1.495656e-29 
1.243500e+00   1.459646e-29 
1.246300e+00   1.423259e-29 
1.249000e+00   1.389072e-29 
1.257200e+00   1.290444e-29 
1.259900e+00   1.259594e-29 
1.262600e+00   1.229531e-29 
1.270800e+00   1.142733e-29 
1.281600e+00   1.038109e-29 
1.289800e+00   9.654023e-30 
1.292500e+00   9.426464e-30 
1.295200e+00   9.204544e-30 
1.298000e+00   8.980173e-30 
1.300700e+00   8.769179e-30 
1.303400e+00   8.563423e-30 
1.306100e+00   8.362699e-30 
1.314300e+00   7.782750e-30 
1.330600e+00   6.751466e-30 
1.341500e+00   6.142387e-30 
1.355100e+00   5.462049e-30 
1.360600e+00   5.209759e-30 
1.371400e+00   4.749083e-30 
1.382300e+00   4.327162e-30 
1.390500e+00   4.035627e-30 
1.395900e+00   3.854900e-30 
1.404100e+00   3.596462e-30 
1.406800e+00   3.515377e-30 
1.409500e+00   3.436209e-30 
1.415000e+00   3.280627e-30 
1.417700e+00   3.206957e-30 
1.420400e+00   3.135016e-30 
1.423100e+00   3.064739e-30 
1.425900e+00   2.993604e-30 
1.428600e+00   2.926650e-30 
1.431300e+00   2.861228e-30 
1.436700e+00   2.734954e-30 
1.439500e+00   2.671769e-30 
1.442200e+00   2.612314e-30 
1.444900e+00   2.554186e-30 
1.447600e+00   2.497433e-30 
1.450400e+00   2.439962e-30 
1.453100e+00   2.385841e-30 
1.455800e+00   2.332985e-30 
1.458500e+00   2.281344e-30 
1.461200e+00   2.230875e-30 
1.466700e+00   2.131658e-30 
1.469400e+00   2.084648e-30 
1.472100e+00   2.038696e-30 
1.477600e+00   1.948355e-30 
1.480300e+00   1.905529e-30 
1.488400e+00   1.782832e-30 
1.491200e+00   1.742368e-30 
1.496600e+00   1.666974e-30 
1.551000e+00   1.072169e-30 
1.632700e+00   5.599708e-31 
1.823100e+00   1.295171e-31 
2.340200e+00   2.846796e-33 
2.829900e+00   5.557950e-35 
3.047600e+00   5.621374e-36 
3.700700e+00   0.000000e+00 


==> anc/Xe_d4/data_d4_avDCS_XeLR_1_300GeV.txt <==
1.300000e-02   1.534563e-18 
1.320000e-02   1.376032e-18 
1.340000e-02   1.235245e-18 
1.430000e-02   1.151125e-18 
1.450000e-02   1.041335e-18 
1.500000e-02   8.166329e-19 
2.000000e-02   1.488022e-19 
2.500000e-02   6.081418e-20 
3.000000e-02   3.901432e-20 
3.500000e-02   2.089372e-20 
4.000000e-02   1.159927e-20 
4.500000e-02   6.549445e-21 
5.000000e-02   3.682047e-21 
5.500000e-02   2.044010e-21 
6.000000e-02   1.137365e-21 
6.500000e-02   6.531223e-22 
7.000000e-02   3.958150e-22 
7.500000e-02   1.190723e-21 
8.000000e-02   1.027207e-21 
8.500000e-02   8.647526e-22 
9.000000e-02   7.553130e-22 
9.523900e-02   6.244895e-22 
1.006800e-01   4.775361e-22 
1.142900e-01   2.475687e-22 
1.197300e-01   1.945933e-22 
1.224500e-01   1.730179e-22 
1.251700e-01   1.540599e-22 
1.278900e-01   1.373464e-22 
1.306100e-01   1.225720e-22 
1.333300e-01   1.094835e-22 
1.360600e-01   9.782804e-23 
1.469400e-01   6.286401e-23 
1.496600e-01   5.636216e-23 
1.551000e-01   4.537477e-23 
1.578200e-01   4.074246e-23 
1.605500e-01   3.658639e-23 
1.659900e-01   3.667636e-23 
1.714300e-01   3.057383e-23 
1.768700e-01   2.757007e-23 
1.795900e-01   2.533890e-23 
1.823100e-01   2.316531e-23 
1.850400e-01   2.109769e-23 
1.877600e-01   1.918764e-23 
1.904800e-01   1.744739e-23 
1.959200e-01   1.444808e-23 
1.986400e-01   1.315378e-23 
2.040800e-01   1.092123e-23 
2.068000e-01   9.964586e-24 
2.095300e-01   9.097871e-24 
2.122500e-01   8.317679e-24 
2.149700e-01   7.611947e-24 
2.204100e-01   6.393591e-24 
2.258500e-01   5.390357e-24 
2.367400e-01   4.462424e-24 
2.476200e-01   3.271884e-24 
2.585100e-01   2.405584e-24 
2.721100e-01   1.656937e-24 
2.857200e-01   1.157385e-24 
2.993200e-01   8.197288e-25 
3.129300e-01   5.880170e-25 
3.401400e-01   3.139267e-25 
3.537400e-01   2.333614e-25 
3.809500e-01   1.330080e-25 
3.945600e-01   1.018557e-25 
4.081700e-01   7.868322e-26 
4.353800e-01   4.809091e-26 
4.625900e-01   3.022334e-26 
4.761900e-01   2.418210e-26 
4.898000e-01   1.945186e-26 
5.034000e-01   1.572914e-26 
5.170100e-01   1.277696e-26 
5.578300e-01   7.023436e-27 
5.714300e-01   5.796907e-27 
5.850400e-01   4.799889e-27 
6.122500e-01   3.321822e-27 
6.666700e-01   1.643805e-27 
6.802800e-01   1.387002e-27 
7.074900e-01   1.041062e-27 
7.347000e-01   7.696169e-28 
7.619100e-01   5.548935e-28 
7.891200e-01   4.036960e-28 
8.163300e-01   2.960888e-28 
8.435400e-01   2.187929e-28 
8.707500e-01   1.628013e-28 
9.115700e-01   1.057554e-28 
9.523900e-01   6.961941e-29 
9.932000e-01   7.330976e-29 
1.020400e+00   5.515732e-29 
1.061200e+00   4.747194e-29 
1.088400e+00   3.610835e-29 
1.102000e+00   3.155563e-29 
1.115700e+00   2.758528e-29 
1.129300e+00   2.416856e-29 
1.142900e+00   2.120077e-29 
1.156500e+00   1.861955e-29 
1.170100e+00   1.637164e-29 
1.197300e+00   3.732550e-29 
1.210900e+00   3.322086e-29 
1.224500e+00   2.958628e-29 
1.227200e+00   2.891653e-29 
1.229900e+00   2.826270e-29 
1.232700e+00   2.760128e-29 
1.235400e+00   2.697912e-29 
1.238100e+00   2.637186e-29 
1.240800e+00   2.577914e-29 
1.243500e+00   2.520063e-29 
1.246300e+00   2.461524e-29 
1.249000e+00   2.406436e-29 
1.257200e+00   2.247035e-29 
1.259900e+00   2.197036e-29 
1.262600e+00   2.148226e-29 
1.270800e+00   2.006899e-29 
1.281600e+00   1.835653e-29 
1.289800e+00   1.716026e-29 
1.292500e+00   1.678467e-29 
1.295200e+00   1.641776e-29 
1.298000e+00   1.604624e-29 
1.300700e+00   1.569651e-29 
1.303400e+00   1.535480e-29 
1.306100e+00   1.502100e-29 
1.314300e+00   1.405349e-29 
1.330600e+00   1.232118e-29 
1.341500e+00   1.129015e-29 
1.355100e+00   1.013041e-29 
1.360600e+00   9.697797e-30 
1.371400e+00   8.904396e-30 
1.382300e+00   8.172988e-30 
1.390500e+00   7.664803e-30 
1.395900e+00   7.348496e-30 
1.404100e+00   6.894342e-30 
1.406800e+00   6.751388e-30 
1.409500e+00   6.611562e-30 
1.415000e+00   6.336118e-30 
1.417700e+00   6.205396e-30 
1.420400e+00   6.077499e-30 
1.423100e+00   5.952404e-30 
1.425900e+00   5.825536e-30 
1.428600e+00   5.705915e-30 
1.431300e+00   5.588912e-30 
1.436700e+00   5.362392e-30 
1.439500e+00   5.248821e-30 
1.442200e+00   5.141704e-30 
1.444900e+00   5.036854e-30 
1.447600e+00   4.934289e-30 
1.450400e+00   4.830295e-30 
1.453100e+00   4.732155e-30 
1.455800e+00   4.636144e-30 
1.458500e+00   4.542195e-30 
1.461200e+00   4.450256e-30 
1.466700e+00   4.269014e-30 
1.469400e+00   4.182918e-30 
1.472100e+00   4.098613e-30 
1.477600e+00   3.932453e-30 
1.480300e+00   3.853493e-30 
1.488400e+00   3.626537e-30 
1.491200e+00   3.551385e-30 
1.496600e+00   3.411087e-30 
1.551000e+00   2.284223e-30 
1.632700e+00   1.271159e-30 
1.823100e+00   3.462909e-31 
2.340200e+00   1.406590e-32 
2.829900e+00   8.490840e-34 
3.047600e+00   2.459960e-34 
3.700700e+00   3.779499e-36 


==> anc/Xe_d4/data_d4_avDCS_XeLR_1_500GeV.txt <==
1.300000e-02   1.537257e-18 
1.320000e-02   1.378493e-18 
1.340000e-02   1.237491e-18 
1.430000e-02   1.153370e-18 
1.450000e-02   1.043391e-18 
1.500000e-02   8.183045e-19 
2.000000e-02   1.491781e-19 
2.500000e-02   6.100210e-20 
3.000000e-02   3.916035e-20 
3.500000e-02   2.098654e-20 
4.000000e-02   1.165914e-20 
4.500000e-02   6.588133e-21 
5.000000e-02   3.706627e-21 
5.500000e-02   2.059216e-21 
6.000000e-02   1.146640e-21 
6.500000e-02   6.588664e-22 
7.000000e-02   3.995189e-22 
7.500000e-02   1.202025e-21 
8.000000e-02   1.037514e-21 
8.500000e-02   8.740117e-22 
9.000000e-02   7.639931e-22 
9.523900e-02   6.321191e-22 
1.006800e-01   4.836716e-22 
1.142900e-01   2.511648e-22 
1.197300e-01   1.975644e-22 
1.224500e-01   1.757258e-22 
1.251700e-01   1.565310e-22 
1.278900e-01   1.396034e-22 
1.306100e-01   1.246351e-22 
1.333300e-01   1.113705e-22 
1.360600e-01   9.955406e-23 
1.469400e-01   6.407751e-23 
1.496600e-01   5.747392e-23 
1.551000e-01   4.630841e-23 
1.578200e-01   4.159831e-23 
1.605500e-01   3.737076e-23 
1.659900e-01   3.749175e-23 
1.714300e-01   3.127999e-23 
1.768700e-01   2.822939e-23 
1.795900e-01   2.595618e-23 
1.823100e-01   2.373989e-23 
1.850400e-01   2.163027e-23 
1.877600e-01   1.968040e-23 
1.904800e-01   1.790302e-23 
1.959200e-01   1.483785e-23 
1.986400e-01   1.351424e-23 
2.040800e-01   1.122971e-23 
2.068000e-01   1.025024e-23 
2.095300e-01   9.362493e-24 
2.122500e-01   8.563117e-24 
2.149700e-01   7.839758e-24 
2.204100e-01   6.590292e-24 
2.258500e-01   5.560708e-24 
2.367400e-01   4.610878e-24 
2.476200e-01   3.386448e-24 
2.585100e-01   2.493973e-24 
2.721100e-01   1.721410e-24 
2.857200e-01   1.204946e-24 
2.993200e-01   8.552086e-25 
3.129300e-01   6.147596e-25 
3.401400e-01   3.295884e-25 
3.537400e-01   2.455206e-25 
3.809500e-01   1.405306e-25 
3.945600e-01   1.078454e-25 
4.081700e-01   8.348863e-26 
4.353800e-01   5.124892e-26 
4.625900e-01   3.234974e-26 
4.761900e-01   2.594102e-26 
4.898000e-01   2.091347e-26 
5.034000e-01   1.694919e-26 
5.170100e-01   1.379943e-26 
5.578300e-01   7.638442e-27 
5.714300e-01   6.319431e-27 
5.850400e-01   5.245041e-27 
6.122500e-01   3.647514e-27 
6.666700e-01   1.822960e-27 
6.802800e-01   1.542064e-27 
7.074900e-01   1.164168e-27 
7.347000e-01   8.653928e-28 
7.619100e-01   6.271738e-28 
7.891200e-01   4.586795e-28 
8.163300e-01   3.382101e-28 
8.435400e-01   2.512709e-28 
8.707500e-01   1.879959e-28 
9.115700e-01   1.231465e-28 
9.523900e-01   8.176169e-29 
9.932000e-01   8.712907e-29 
1.020400e+00   6.594305e-29 
1.061200e+00   5.730256e-29 
1.088400e+00   4.385275e-29 
1.102000e+00   3.844151e-29 
1.115700e+00   3.371000e-29 
1.129300e+00   2.962664e-29 
1.142900e+00   2.607010e-29 
1.156500e+00   2.296818e-29 
1.170100e+00   2.025921e-29 
1.197300e+00   4.628897e-29 
1.210900e+00   4.133112e-29 
1.224500e+00   3.692848e-29 
1.227200e+00   3.611563e-29 
1.229900e+00   3.532199e-29 
1.232700e+00   3.451849e-29 
1.235400e+00   3.376230e-29 
1.238100e+00   3.302371e-29 
1.240800e+00   3.230241e-29 
1.243500e+00   3.159801e-29 
1.246300e+00   3.088474e-29 
1.249000e+00   3.021328e-29 
1.257200e+00   2.826796e-29 
1.259900e+00   2.765711e-29 
1.262600e+00   2.706030e-29 
1.270800e+00   2.533058e-29 
1.281600e+00   2.323039e-29 
1.289800e+00   2.176011e-29 
1.292500e+00   2.129795e-29 
1.295200e+00   2.084629e-29 
1.298000e+00   2.038870e-29 
1.300700e+00   1.995757e-29 
1.303400e+00   1.953612e-29 
1.306100e+00   1.912417e-29 
1.314300e+00   1.792888e-29 
1.330600e+00   1.578292e-29 
1.341500e+00   1.450184e-29 
1.355100e+00   1.305685e-29 
1.360600e+00   1.251680e-29 
1.371400e+00   1.152430e-29 
1.382300e+00   1.060724e-29 
1.390500e+00   9.968679e-30 
1.395900e+00   9.570636e-30 
1.404100e+00   8.998170e-30 
1.406800e+00   8.817761e-30 
1.409500e+00   8.641168e-30 
1.415000e+00   8.293091e-30 
1.417700e+00   8.127696e-30 
1.420400e+00   7.965807e-30 
1.423100e+00   7.807348e-30 
1.425900e+00   7.646540e-30 
1.428600e+00   7.494820e-30 
1.431300e+00   7.346337e-30 
1.436700e+00   7.058614e-30 
1.439500e+00   6.914180e-30 
1.442200e+00   6.777891e-30 
1.444900e+00   6.644452e-30 
1.447600e+00   6.513800e-30 
1.450400e+00   6.381200e-30 
1.453100e+00   6.256041e-30 
1.455800e+00   6.133488e-30 
1.458500e+00   6.013507e-30 
1.461200e+00   5.896020e-30 
1.466700e+00   5.664170e-30 
1.469400e+00   5.553899e-30 
1.472100e+00   5.445955e-30 
1.477600e+00   5.232751e-30 
1.480300e+00   5.131400e-30 
1.488400e+00   4.839715e-30 
1.491200e+00   4.743023e-30 
1.496600e+00   4.562319e-30 
1.551000e+00   3.100999e-30 
1.632700e+00   1.766038e-30 
1.823100e+00   5.096484e-31 
2.340200e+00   2.507990e-32 
2.829900e+00   1.959684e-33 
3.047600e+00   6.584971e-34 
3.700700e+00   2.353441e-35 


==> anc/Xe_d4/data_d4_avDCS_XeLR_20_00GeV.txt <==
1.300000e-02   1.553551e-18 
1.320000e-02   1.393359e-18 
1.340000e-02   1.251065e-18 
1.430000e-02   1.166930e-18 
1.450000e-02   1.055839e-18 
1.500000e-02   8.283985e-19 
2.000000e-02   1.514517e-19 
2.500000e-02   6.213986e-20 
3.000000e-02   4.004611e-20 
3.500000e-02   2.155065e-20 
4.000000e-02   1.202377e-20 
4.500000e-02   6.824290e-21 
5.000000e-02   3.856974e-21 
5.500000e-02   2.152388e-21 
6.000000e-02   1.203570e-21 
6.500000e-02   6.941705e-22 
7.000000e-02   4.223125e-22 
7.500000e-02   1.271356e-21 
8.000000e-02   1.100794e-21 
8.500000e-02   9.309639e-22 
9.000000e-02   8.175200e-22 
9.523900e-02   6.792712e-22 
1.006800e-01   5.216423e-22 
1.142900e-01   2.735172e-22 
1.197300e-01   2.160713e-22 
1.224500e-01   1.926119e-22 
1.251700e-01   1.719578e-22 
1.278900e-01   1.537112e-22 
1.306100e-01   1.375462e-22 
1.333300e-01   1.231934e-22 
1.360600e-01   1.103821e-22 
1.469400e-01   7.172876e-23 
1.496600e-01   6.449274e-23 
1.551000e-01   5.221794e-23 
1.578200e-01   4.702209e-23 
1.605500e-01   4.234804e-23 
1.659900e-01   4.267277e-23 
1.714300e-01   3.577816e-23 
1.768700e-01   3.243701e-23 
1.795900e-01   2.990051e-23 
1.823100e-01   2.741595e-23 
1.850400e-01   2.504121e-23 
1.877600e-01   2.283873e-23 
1.904800e-01   2.082584e-23 
1.959200e-01   1.734256e-23 
1.986400e-01   1.583263e-23 
2.040800e-01   1.321743e-23 
2.068000e-01   1.209254e-23 
2.095300e-01   1.107087e-23 
2.122500e-01   1.014902e-23 
2.149700e-01   9.313167e-24 
2.204100e-01   7.865074e-24 
2.258500e-01   6.666979e-24 
2.367400e-01   5.577779e-24 
2.476200e-01   4.135979e-24 
2.585100e-01   3.075380e-24 
2.721100e-01   2.148318e-24 
2.857200e-01   1.521902e-24 
2.993200e-01   1.093154e-24 
3.129300e-01   7.952298e-25 
3.401400e-01   4.365729e-25 
3.537400e-01   3.290746e-25 
3.809500e-01   1.928413e-25 
3.945600e-01   1.497412e-25 
4.081700e-01   1.172967e-25 
4.353800e-01   7.372656e-26 
4.625900e-01   4.766374e-26 
4.761900e-01   3.868469e-26 
4.898000e-01   3.156864e-26 
5.034000e-01   2.589930e-26 
5.170100e-01   2.134767e-26 
5.578300e-01   1.226807e-26 
5.714300e-01   1.027900e-26 
5.850400e-01   8.641033e-27 
6.122500e-01   6.165987e-27 
6.666700e-01   3.247639e-27 
6.802800e-01   2.784010e-27 
7.074900e-01   2.168169e-27 
7.347000e-01   1.659527e-27 
7.619100e-01   1.235149e-27 
7.891200e-01   9.279876e-28 
8.163300e-01   7.031453e-28 
8.435400e-01   5.369554e-28 
8.707500e-01   4.130355e-28 
9.115700e-01   2.821744e-28 
9.523900e-01   1.954861e-28 
9.932000e-01   2.219433e-28 
1.020400e+00   1.729217e-28 
1.061200e+00   1.575916e-28 
1.088400e+00   1.242211e-28 
1.102000e+00   1.105217e-28 
1.115700e+00   9.838141e-29 
1.129300e+00   8.776406e-29 
1.142900e+00   7.839217e-29 
1.156500e+00   7.010789e-29 
1.170100e+00   6.277557e-29 
1.197300e+00   1.440338e-28 
1.210900e+00   1.305653e-28 
1.224500e+00   1.184433e-28 
1.227200e+00   1.161867e-28 
1.229900e+00   1.139774e-28 
1.232700e+00   1.117348e-28 
1.235400e+00   1.096183e-28 
1.238100e+00   1.075457e-28 
1.240800e+00   1.055162e-28 
1.243500e+00   1.035289e-28 
1.246300e+00   1.015109e-28 
1.249000e+00   9.960605e-29 
1.257200e+00   9.405709e-29 
1.259900e+00   9.230512e-29 
1.262600e+00   9.058868e-29 
1.270800e+00   8.558751e-29 
1.281600e+00   7.945641e-29 
1.289800e+00   7.512318e-29 
1.292500e+00   7.375349e-29 
1.295200e+00   7.241131e-29 
1.298000e+00   7.104737e-29 
1.300700e+00   6.975912e-29 
1.303400e+00   6.849611e-29 
1.306100e+00   6.725831e-29 
1.314300e+00   6.364680e-29 
1.330600e+00   5.708186e-29 
1.341500e+00   5.310811e-29 
1.355100e+00   4.856970e-29 
1.360600e+00   4.685662e-29 
1.371400e+00   4.368230e-29 
1.382300e+00   4.071610e-29 
1.390500e+00   3.863036e-29 
1.395900e+00   3.732094e-29 
1.404100e+00   3.542486e-29 
1.406800e+00   3.482388e-29 
1.409500e+00   3.423399e-29 
1.415000e+00   3.306612e-29 
1.417700e+00   3.250894e-29 
1.420400e+00   3.196195e-29 
1.423100e+00   3.142510e-29 
1.425900e+00   3.087873e-29 
1.428600e+00   3.036181e-29 
1.431300e+00   2.985424e-29 
1.436700e+00   2.886705e-29 
1.439500e+00   2.836931e-29 
1.442200e+00   2.789821e-29 
1.444900e+00   2.743577e-29 
1.447600e+00   2.698171e-29 
1.450400e+00   2.651953e-29 
1.453100e+00   2.608200e-29 
1.455800e+00   2.565249e-29 
1.458500e+00   2.523065e-29 
1.461200e+00   2.481646e-29 
1.466700e+00   2.399559e-29 
1.469400e+00   2.360363e-29 
1.472100e+00   2.321863e-29 
1.477600e+00   2.245489e-29 
1.480300e+00   2.209044e-29 
1.488400e+00   2.103532e-29 
1.491200e+00   2.068366e-29 
1.496600e+00   2.002342e-29 
1.551000e+00   1.452328e-29 
1.632700e+00   9.132453e-30 
1.823100e+00   3.343384e-30 
2.340200e+00   3.330365e-31 
2.829900e+00   5.589840e-32 
3.047600e+00   2.762867e-32 
3.700700e+00   4.161847e-33 


==> anc/Xe_d4/data_d4_avDCS_XeLR_2_000GeV.txt <==
1.300000e-02   1.541646e-18 
1.320000e-02   1.382501e-18 
1.340000e-02   1.241147e-18 
1.430000e-02   1.157023e-18 
1.450000e-02   1.046747e-18 
1.500000e-02   8.210238e-19 
2.000000e-02   1.497906e-19 
2.500000e-02   6.130829e-20 
3.000000e-02   3.939845e-20 
3.500000e-02   2.113797e-20 
4.000000e-02   1.175689e-20 
4.500000e-02   6.651362e-21 
5.000000e-02   3.746824e-21 
5.500000e-02   2.084101e-21 
6.000000e-02   1.161827e-21 
6.500000e-02   6.682787e-22 
7.000000e-02   4.055920e-22 
7.500000e-02   1.220532e-21 
8.000000e-02   1.054395e-21 
8.500000e-02   8.891877e-22 
9.000000e-02   7.782324e-22 
9.523900e-02   6.446457e-22 
1.006800e-01   4.937508e-22 
1.142900e-01   2.570823e-22 
1.197300e-01   2.024572e-22 
1.224500e-01   1.801870e-22 
1.251700e-01   1.606037e-22 
1.278900e-01   1.433253e-22 
1.306100e-01   1.280387e-22 
1.333300e-01   1.144848e-22 
1.360600e-01   1.024041e-22 
1.469400e-01   6.608511e-23 
1.496600e-01   5.931409e-23 
1.551000e-01   4.785527e-23 
1.578200e-01   4.301686e-23 
1.605500e-01   3.867147e-23 
1.659900e-01   3.884462e-23 
1.714300e-01   3.245277e-23 
1.768700e-01   2.932516e-23 
1.795900e-01   2.698256e-23 
1.823100e-01   2.469568e-23 
1.850400e-01   2.251646e-23 
1.877600e-01   2.050037e-23 
1.904800e-01   1.866131e-23 
1.959200e-01   1.548675e-23 
1.986400e-01   1.411444e-23 
2.040800e-01   1.174360e-23 
2.068000e-01   1.072623e-23 
2.095300e-01   9.803584e-24 
2.122500e-01   8.972299e-24 
2.149700e-01   8.219657e-24 
2.204100e-01   6.918535e-24 
2.258500e-01   5.845173e-24 
2.367400e-01   4.858842e-24 
2.476200e-01   3.578129e-24 
2.585100e-01   2.642280e-24 
2.721100e-01   1.829953e-24 
2.857200e-01   1.285259e-24 
2.993200e-01   9.152935e-25 
3.129300e-01   6.601712e-25 
3.401400e-01   3.563173e-25 
3.537400e-01   2.663205e-25 
3.809500e-01   1.534579e-25 
3.945600e-01   1.181612e-25 
4.081700e-01   9.178196e-26 
4.353800e-01   5.672160e-26 
4.625900e-01   3.604964e-26 
4.761900e-01   2.900808e-26 
4.898000e-01   2.346792e-26 
5.034000e-01   1.908656e-26 
5.170100e-01   1.559490e-26 
5.578300e-01   8.726486e-27 
5.714300e-01   7.246206e-27 
5.850400e-01   6.036620e-27 
6.122500e-01   4.229610e-27 
6.666700e-01   2.146559e-27 
6.802800e-01   1.822901e-27 
7.074900e-01   1.388626e-27 
7.347000e-01   1.041103e-27 
7.619100e-01   7.604962e-28 
7.891200e-01   5.606613e-28 
8.163300e-01   4.167827e-28 
8.435400e-01   3.122059e-28 
8.707500e-01   2.355381e-28 
9.115700e-01   1.562561e-28 
9.523900e-01   1.050886e-28 
9.932000e-01   1.140679e-28 
1.020400e+00   8.710084e-29 
1.061200e+00   7.678968e-29 
1.088400e+00   5.930322e-29 
1.102000e+00   5.222442e-29 
1.115700e+00   4.600914e-29 
1.129300e+00   4.062346e-29 
1.142900e+00   3.591322e-29 
1.156500e+00   3.178811e-29 
1.170100e+00   2.817058e-29 
1.197300e+00   6.453149e-29 
1.210900e+00   5.789300e-29 
1.224500e+00   5.197336e-29 
1.227200e+00   5.087746e-29 
1.229900e+00   4.980652e-29 
1.232700e+00   4.872154e-29 
1.235400e+00   4.769954e-29 
1.238100e+00   4.670050e-29 
1.240800e+00   4.572405e-29 
1.243500e+00   4.476962e-29 
1.246300e+00   4.380239e-29 
1.249000e+00   4.289112e-29 
1.257200e+00   4.024632e-29 
1.259900e+00   3.941436e-29 
1.262600e+00   3.860095e-29 
1.270800e+00   3.623940e-29 
1.281600e+00   3.336324e-29 
1.289800e+00   3.134389e-29 
1.292500e+00   3.070802e-29 
1.295200e+00   3.008599e-29 
1.298000e+00   2.945525e-29 
1.300700e+00   2.886047e-29 
1.303400e+00   2.827854e-29 
1.306100e+00   2.770928e-29 
1.314300e+00   2.605463e-29 
1.330600e+00   2.307235e-29 
1.341500e+00   2.128400e-29 
1.355100e+00   1.925900e-29 
1.360600e+00   1.849980e-29 
1.371400e+00   1.710092e-29 
1.382300e+00   1.580373e-29 
1.390500e+00   1.489769e-29 
1.395900e+00   1.433161e-29 
1.404100e+00   1.351574e-29 
1.406800e+00   1.325816e-29 
1.409500e+00   1.300581e-29 
1.415000e+00   1.250767e-29 
1.417700e+00   1.227062e-29 
1.420400e+00   1.203843e-29 
1.423100e+00   1.181091e-29 
1.425900e+00   1.157984e-29 
1.428600e+00   1.136168e-29 
1.431300e+00   1.114789e-29 
1.436700e+00   1.073318e-29 
1.439500e+00   1.052468e-29 
1.442200e+00   1.032776e-29 
1.444900e+00   1.013479e-29 
1.447600e+00   9.945683e-30 
1.450400e+00   9.753595e-30 
1.453100e+00   9.572091e-30 
1.455800e+00   9.394266e-30 
1.458500e+00   9.219951e-30 
1.461200e+00   9.049136e-30 
1.466700e+00   8.711551e-30 
1.469400e+00   8.550805e-30 
1.472100e+00   8.393251e-30 
1.477600e+00   8.081864e-30 
1.480300e+00   7.933560e-30 
1.488400e+00   7.505898e-30 
1.491200e+00   7.363895e-30 
1.496600e+00   7.098089e-30 
1.551000e+00   4.928024e-30 
1.632700e+00   2.899748e-30 
1.823100e+00   9.064859e-31 
2.340200e+00   5.726594e-32 
2.829900e+00   6.011758e-33 
3.047600e+00   2.384544e-33 
3.700700e+00   1.691512e-34 


==> anc/Xe_d4/data_d4_avDCS_XeLR_2_500GeV.txt <==
1.300000e-02   1.544289e-18 
1.320000e-02   1.384908e-18 
1.340000e-02   1.243348e-18 
1.430000e-02   1.159219e-18 
1.450000e-02   1.048761e-18 
1.500000e-02   8.226586e-19 
2.000000e-02   1.501589e-19 
2.500000e-02   6.149245e-20 
3.000000e-02   3.954174e-20 
3.500000e-02   2.122919e-20 
4.000000e-02   1.181582e-20 
4.500000e-02   6.689506e-21 
5.000000e-02   3.771096e-21 
5.500000e-02   2.099134e-21 
6.000000e-02   1.171009e-21 
6.500000e-02   6.739695e-22 
7.000000e-02   4.092662e-22 
7.500000e-02   1.231719e-21 
8.000000e-02   1.064604e-21 
8.500000e-02   8.983701e-22 
9.000000e-02   7.868568e-22 
9.523900e-02   6.522392e-22 
1.006800e-01   4.998633e-22 
1.142900e-01   2.606769e-22 
1.197300e-01   2.054316e-22 
1.224500e-01   1.829001e-22 
1.251700e-01   1.630816e-22 
1.278900e-01   1.455906e-22 
1.306100e-01   1.301112e-22 
1.333300e-01   1.163821e-22 
1.360600e-01   1.041412e-22 
1.469400e-01   6.731093e-23 
1.496600e-01   6.043826e-23 
1.551000e-01   4.880114e-23 
1.578200e-01   4.388471e-23 
1.605500e-01   3.946758e-23 
1.659900e-01   3.967307e-23 
1.714300e-01   3.317153e-23 
1.768700e-01   2.999722e-23 
1.795900e-01   2.761237e-23 
1.823100e-01   2.528247e-23 
1.850400e-01   2.306074e-23 
1.877600e-01   2.100419e-23 
1.904800e-01   1.912742e-23 
1.959200e-01   1.588595e-23 
1.986400e-01   1.448383e-23 
2.040800e-01   1.206014e-23 
2.068000e-01   1.101952e-23 
2.095300e-01   1.007548e-23 
2.122500e-01   9.224625e-24 
2.149700e-01   8.454020e-24 
2.204100e-01   7.121189e-24 
2.258500e-01   6.020951e-24 
2.367400e-01   5.012301e-24 
2.476200e-01   3.696944e-24 
2.585100e-01   2.734327e-24 
2.721100e-01   1.897428e-24 
2.857200e-01   1.335280e-24 
2.993200e-01   9.527876e-25 
3.129300e-01   6.885669e-25 
3.401400e-01   3.731013e-25 
3.537400e-01   2.794098e-25 
3.809500e-01   1.616295e-25 
3.945600e-01   1.246962e-25 
4.081700e-01   9.704772e-26 
4.353800e-01   6.021226e-26 
4.625900e-01   3.842083e-26 
4.761900e-01   3.097821e-26 
4.898000e-01   2.511257e-26 
5.034000e-01   2.046571e-26 
5.170100e-01   1.675608e-26 
5.578300e-01   9.434914e-27 
5.714300e-01   7.850989e-27 
5.850400e-01   6.554352e-27 
6.122500e-01   4.612132e-27 
6.666700e-01   2.361300e-27 
6.802800e-01   2.009733e-27 
7.074900e-01   1.538904e-27 
7.347000e-01   1.159431e-27 
7.619100e-01   8.507330e-28 
7.891200e-01   6.300375e-28 
8.163300e-01   4.705043e-28 
8.435400e-01   3.540820e-28 
8.707500e-01   2.683827e-28 
9.115700e-01   1.793135e-28 
9.523900e-01   1.214672e-28 
9.932000e-01   1.332421e-28 
1.020400e+00   1.022440e-28 
1.061200e+00   9.086974e-29 
1.088400e+00   7.053117e-29 
1.102000e+00   6.226946e-29 
1.115700e+00   5.499882e-29 
1.129300e+00   4.868427e-29 
1.142900e+00   4.314918e-29 
1.156500e+00   3.829068e-29 
1.170100e+00   3.402021e-29 
1.197300e+00   7.801041e-29 
1.210900e+00   7.016671e-29 
1.224500e+00   6.315610e-29 
1.227200e+00   6.185666e-29 
1.229900e+00   6.058603e-29 
1.232700e+00   5.929812e-29 
1.235400e+00   5.808431e-29 
1.238100e+00   5.689744e-29 
1.240800e+00   5.573689e-29 
1.243500e+00   5.460162e-29 
1.246300e+00   5.345088e-29 
1.249000e+00   5.236602e-29 
1.257200e+00   4.921498e-29 
1.259900e+00   4.822282e-29 
1.262600e+00   4.725224e-29 
1.270800e+00   4.443183e-29 
1.281600e+00   4.099150e-29 
1.289800e+00   3.857191e-29 
1.292500e+00   3.780927e-29 
1.295200e+00   3.706290e-29 
1.298000e+00   3.630576e-29 
1.300700e+00   3.559137e-29 
1.303400e+00   3.489213e-29 
1.306100e+00   3.420774e-29 
1.314300e+00   3.221667e-29 
1.330600e+00   2.862060e-29 
1.341500e+00   2.645908e-29 
1.355100e+00   2.400620e-29 
1.360600e+00   2.308491e-29 
1.371400e+00   2.138522e-29 
1.382300e+00   1.980598e-29 
1.390500e+00   1.870073e-29 
1.395900e+00   1.800955e-29 
1.404100e+00   1.701226e-29 
1.406800e+00   1.669706e-29 
1.409500e+00   1.638815e-29 
1.415000e+00   1.577783e-29 
1.417700e+00   1.548726e-29 
1.420400e+00   1.520242e-29 
1.423100e+00   1.492328e-29 
1.425900e+00   1.463964e-29 
1.428600e+00   1.437161e-29 
1.431300e+00   1.410886e-29 
1.436700e+00   1.359881e-29 
1.439500e+00   1.334221e-29 
1.442200e+00   1.309972e-29 
1.444900e+00   1.286202e-29 
1.447600e+00   1.262893e-29 
1.450400e+00   1.239203e-29 
1.453100e+00   1.216814e-29 
1.455800e+00   1.194863e-29 
1.458500e+00   1.173334e-29 
1.461200e+00   1.152226e-29 
1.466700e+00   1.110488e-29 
1.469400e+00   1.090595e-29 
1.472100e+00   1.071089e-29 
1.477600e+00   1.032511e-29 
1.480300e+00   1.014123e-29 
1.488400e+00   9.610511e-30 
1.491200e+00   9.434063e-30 
1.496600e+00   9.103612e-30 
1.551000e+00   6.391839e-30 
1.632700e+00   3.826282e-30 
1.823100e+00   1.246952e-30 
2.340200e+00   8.913206e-32 
2.829900e+00   1.070797e-32 
3.047600e+00   4.541918e-33 
3.700700e+00   4.086990e-34 


==> anc/Xe_d4/data_d4_avDCS_XeLR_3_000GeV.txt <==
1.300000e-02   1.546049e-18 
1.320000e-02   1.386515e-18 
1.340000e-02   1.244813e-18 
1.430000e-02   1.160686e-18 
1.450000e-02   1.050107e-18 
1.500000e-02   8.237482e-19 
2.000000e-02   1.504046e-19 
2.500000e-02   6.161542e-20 
3.000000e-02   3.963749e-20 
3.500000e-02   2.129017e-20 
4.000000e-02   1.185523e-20 
4.500000e-02   6.715032e-21 
5.000000e-02   3.787347e-21 
5.500000e-02   2.109202e-21 
6.000000e-02   1.177162e-21 
6.500000e-02   6.777862e-22 
7.000000e-02   4.117288e-22 
7.500000e-02   1.239209e-21 
8.000000e-02   1.071442e-21 
8.500000e-02   9.045232e-22 
9.000000e-02   7.926406e-22 
9.523900e-02   6.573336e-22 
1.006800e-01   5.039654e-22 
1.142900e-01   2.630914e-22 
1.197300e-01   2.074307e-22 
1.224500e-01   1.847241e-22 
1.251700e-01   1.647479e-22 
1.278900e-01   1.471143e-22 
1.306100e-01   1.315056e-22 
1.333300e-01   1.176590e-22 
1.360600e-01   1.053106e-22 
1.469400e-01   6.813710e-23 
1.496600e-01   6.119609e-23 
1.551000e-01   4.943916e-23 
1.578200e-01   4.447024e-23 
1.605500e-01   4.000493e-23 
1.659900e-01   4.023237e-23 
1.714300e-01   3.365709e-23 
1.768700e-01   3.045138e-23 
1.795900e-01   2.803808e-23 
1.823100e-01   2.567921e-23 
1.850400e-01   2.342888e-23 
1.877600e-01   2.134503e-23 
1.904800e-01   1.944284e-23 
1.959200e-01   1.615623e-23 
1.986400e-01   1.473400e-23 
2.040800e-01   1.227461e-23 
2.068000e-01   1.121828e-23 
2.095300e-01   1.025980e-23 
2.122500e-01   9.395733e-24 
2.149700e-01   8.612983e-24 
2.204100e-01   7.258715e-24 
2.258500e-01   6.140275e-24 
2.367400e-01   5.116592e-24 
2.476200e-01   3.777767e-24 
2.585100e-01   2.797001e-24 
2.721100e-01   1.943434e-24 
2.857200e-01   1.369429e-24 
2.993200e-01   9.784192e-25 
3.129300e-01   7.080025e-25 
3.401400e-01   3.846188e-25 
3.537400e-01   2.884028e-25 
3.809500e-01   1.672575e-25 
3.945600e-01   1.292029e-25 
4.081700e-01   1.006838e-25 
4.353800e-01   6.262860e-26 
4.625900e-01   4.006641e-26 
4.761900e-01   3.234720e-26 
4.898000e-01   2.625688e-26 
5.034000e-01   2.142660e-26 
5.170100e-01   1.756625e-26 
5.578300e-01   9.931318e-27 
5.714300e-01   8.275385e-27 
5.850400e-01   6.918219e-27 
6.122500e-01   4.881760e-27 
6.666700e-01   2.513566e-27 
6.802800e-01   2.142409e-27 
7.074900e-01   1.646016e-27 
7.347000e-01   1.244045e-27 
7.619100e-01   9.154475e-28 
7.891200e-01   6.799423e-28 
8.163300e-01   5.092702e-28 
8.435400e-01   3.843983e-28 
8.707500e-01   2.922384e-28 
9.115700e-01   1.961424e-28 
9.523900e-01   1.334790e-28 
9.932000e-01   1.474247e-28 
1.020400e+00   1.134807e-28 
1.061200e+00   1.013743e-28 
1.088400e+00   7.893501e-29 
1.102000e+00   6.980018e-29 
1.115700e+00   6.175002e-29 
1.129300e+00   5.474843e-29 
1.142900e+00   4.860220e-29 
1.156500e+00   4.319923e-29 
1.170100e+00   3.844369e-29 
1.197300e+00   8.819386e-29 
1.210900e+00   7.945553e-29 
1.224500e+00   7.163391e-29 
1.227200e+00   7.018270e-29 
1.229900e+00   6.876351e-29 
1.232700e+00   6.732453e-29 
1.235400e+00   6.596798e-29 
1.238100e+00   6.464106e-29 
1.240800e+00   6.334319e-29 
1.243500e+00   6.207345e-29 
1.246300e+00   6.078582e-29 
1.249000e+00   5.957160e-29 
1.257200e+00   5.604233e-29 
1.259900e+00   5.493047e-29 
1.262600e+00   5.384250e-29 
1.270800e+00   5.067928e-29 
1.281600e+00   4.681670e-29 
1.289800e+00   4.409720e-29 
1.292500e+00   4.323972e-29 
1.295200e+00   4.240017e-29 
1.298000e+00   4.154820e-29 
1.300700e+00   4.074404e-29 
1.303400e+00   3.995674e-29 
1.306100e+00   3.918611e-29 
1.314300e+00   3.694217e-29 
1.330600e+00   3.288452e-29 
1.341500e+00   3.044187e-29 
1.355100e+00   2.766621e-29 
1.360600e+00   2.662267e-29 
1.371400e+00   2.469542e-29 
1.382300e+00   2.290274e-29 
1.390500e+00   2.164711e-29 
1.395900e+00   2.086098e-29 
1.404100e+00   1.972595e-29 
1.406800e+00   1.936704e-29 
1.409500e+00   1.901513e-29 
1.415000e+00   1.831959e-29 
1.417700e+00   1.798831e-29 
1.420400e+00   1.766345e-29 
1.423100e+00   1.734492e-29 
1.425900e+00   1.702124e-29 
1.428600e+00   1.671528e-29 
1.431300e+00   1.641525e-29 
1.436700e+00   1.583258e-29 
1.439500e+00   1.553931e-29 
1.442200e+00   1.526210e-29 
1.444900e+00   1.499023e-29 
1.447600e+00   1.472361e-29 
1.450400e+00   1.445251e-29 
1.453100e+00   1.419619e-29 
1.455800e+00   1.394482e-29 
1.458500e+00   1.369829e-29 
1.461200e+00   1.345645e-29 
1.466700e+00   1.297800e-29 
1.469400e+00   1.274991e-29 
1.472100e+00   1.252612e-29 
1.477600e+00   1.208339e-29 
1.480300e+00   1.187225e-29 
1.488400e+00   1.126251e-29 
1.491200e+00   1.105970e-29 
1.496600e+00   1.067964e-29 
1.551000e+00   7.550841e-30 
1.632700e+00   4.568216e-30 
1.823100e+00   1.526803e-30 
2.340200e+00   1.175995e-31 
2.829900e+00   1.529746e-32 
3.047600e+00   6.682456e-33 
3.700700e+00   6.943462e-34 


==> anc/Xe_d4/data_d4_avDCS_XeLR_3_500GeV.txt <==
1.300000e-02   1.547308e-18 
1.320000e-02   1.387665e-18 
1.340000e-02   1.245863e-18 
1.430000e-02   1.161735e-18 
1.450000e-02   1.051067e-18 
1.500000e-02   8.245284e-19 
2.000000e-02   1.505804e-19 
2.500000e-02   6.170336e-20 
3.000000e-02   3.970597e-20 
3.500000e-02   2.133377e-20 
4.000000e-02   1.188344e-20 
4.500000e-02   6.733309e-21 
5.000000e-02   3.798980e-21 
5.500000e-02   2.116418e-21 
6.000000e-02   1.181570e-21 
6.500000e-02   6.805187e-22 
7.000000e-02   4.134948e-22 
7.500000e-02   1.244579e-21 
8.000000e-02   1.076341e-21 
8.500000e-02   9.089353e-22 
9.000000e-02   7.967872e-22 
9.523900e-02   6.609885e-22 
1.006800e-01   5.069084e-22 
1.142900e-01   2.648251e-22 
1.197300e-01   2.088666e-22 
1.224500e-01   1.860343e-22 
1.251700e-01   1.659452e-22 
1.278900e-01   1.482093e-22 
1.306100e-01   1.325079e-22 
1.333300e-01   1.185769e-22 
1.360600e-01   1.061514e-22 
1.469400e-01   6.873165e-23 
1.496600e-01   6.174157e-23 
1.551000e-01   4.989857e-23 
1.578200e-01   4.489196e-23 
1.605500e-01   4.039202e-23 
1.659900e-01   4.063533e-23 
1.714300e-01   3.400707e-23 
1.768700e-01   3.077881e-23 
1.795900e-01   2.834510e-23 
1.823100e-01   2.596533e-23 
1.850400e-01   2.369443e-23 
1.877600e-01   2.159098e-23 
1.904800e-01   1.967045e-23 
1.959200e-01   1.635134e-23 
1.986400e-01   1.491463e-23 
2.040800e-01   1.242952e-23 
2.068000e-01   1.136187e-23 
2.095300e-01   1.039295e-23 
2.122500e-01   9.519372e-24 
2.149700e-01   8.727868e-24 
2.204100e-01   7.358139e-24 
2.258500e-01   6.226578e-24 
2.367400e-01   5.192056e-24 
2.476200e-01   3.836300e-24 
2.585100e-01   2.842424e-24 
2.721100e-01   1.976806e-24 
2.857200e-01   1.394220e-24 
2.993200e-01   9.970416e-25 
3.129300e-01   7.221353e-25 
3.401400e-01   3.930073e-25 
3.537400e-01   2.949587e-25 
3.809500e-01   1.713674e-25 
3.945600e-01   1.324966e-25 
4.081700e-01   1.033435e-25 
4.353800e-01   6.439917e-26 
4.625900e-01   4.127418e-26 
4.761900e-01   3.335287e-26 
4.898000e-01   2.709824e-26 
5.034000e-01   2.213378e-26 
5.170100e-01   1.816302e-26 
5.578300e-01   1.029801e-26 
5.714300e-01   8.589181e-27 
5.850400e-01   7.187523e-27 
6.122500e-01   5.081707e-27 
6.666700e-01   2.626930e-27 
6.802800e-01   2.241289e-27 
7.074900e-01   1.726054e-27 
7.347000e-01   1.307425e-27 
7.619100e-01   9.640192e-28 
7.891200e-01   7.174711e-28 
8.163300e-01   5.384802e-28 
8.435400e-01   4.072848e-28 
8.707500e-01   3.102824e-28 
9.115700e-01   2.089113e-28 
9.523900e-01   1.426227e-28 
9.932000e-01   1.582811e-28 
1.020400e+00   1.221028e-28 
1.061200e+00   1.094666e-28 
1.088400e+00   8.542439e-29 
1.102000e+00   7.562217e-29 
1.115700e+00   6.697515e-29 
1.129300e+00   5.944718e-29 
1.142900e+00   5.283194e-29 
1.156500e+00   4.701100e-29 
1.170100e+00   4.188252e-29 
1.197300e+00   9.610229e-29 
1.210900e+00   8.667725e-29 
1.224500e+00   7.823236e-29 
1.227200e+00   7.666467e-29 
1.229900e+00   7.513125e-29 
1.232700e+00   7.357610e-29 
1.235400e+00   7.210962e-29 
1.238100e+00   7.067479e-29 
1.240800e+00   6.927122e-29 
1.243500e+00   6.789785e-29 
1.246300e+00   6.650489e-29 
1.249000e+00   6.519113e-29 
1.257200e+00   6.137076e-29 
1.259900e+00   6.016680e-29 
1.262600e+00   5.898835e-29 
1.270800e+00   5.556087e-29 
1.281600e+00   5.137243e-29 
1.289800e+00   4.842162e-29 
1.292500e+00   4.749050e-29 
1.295200e+00   4.657899e-29 
1.298000e+00   4.565373e-29 
1.300700e+00   4.478041e-29 
1.303400e+00   4.392507e-29 
1.306100e+00   4.308754e-29 
1.314300e+00   4.064842e-29 
1.330600e+00   3.623276e-29 
1.341500e+00   3.357228e-29 
1.355100e+00   3.054631e-29 
1.360600e+00   2.940777e-29 
1.371400e+00   2.730394e-29 
1.382300e+00   2.534531e-29 
1.390500e+00   2.397244e-29 
1.395900e+00   2.311270e-29 
1.404100e+00   2.187035e-29 
1.406800e+00   2.147736e-29 
1.409500e+00   2.109198e-29 
1.415000e+00   2.033007e-29 
1.417700e+00   1.996695e-29 
1.420400e+00   1.961095e-29 
1.423100e+00   1.926176e-29 
1.425900e+00   1.890682e-29 
1.428600e+00   1.857127e-29 
1.431300e+00   1.824219e-29 
1.436700e+00   1.760284e-29 
1.439500e+00   1.728091e-29 
1.442200e+00   1.697655e-29 
1.444900e+00   1.667802e-29 
1.447600e+00   1.638518e-29 
1.450400e+00   1.608735e-29 
1.453100e+00   1.580575e-29 
1.455800e+00   1.552949e-29 
1.458500e+00   1.525847e-29 
1.461200e+00   1.499256e-29 
1.466700e+00   1.446632e-29 
1.469400e+00   1.421538e-29 
1.472100e+00   1.396914e-29 
1.477600e+00   1.348176e-29 
1.480300e+00   1.324930e-29 
1.488400e+00   1.257764e-29 
1.491200e+00   1.235414e-29 
1.496600e+00   1.193519e-29 
1.551000e+00   8.478479e-30 
1.632700e+00   5.166392e-30 
1.823100e+00   1.756523e-30 
2.340200e+00   1.421205e-31 
2.829900e+00   1.944814e-32 
3.047600e+00   8.781494e-33 
3.700700e+00   9.794977e-34 


==> anc/Xe_d4/data_d4_avDCS_XeLR_4_000GeV.txt <==
1.300000e-02   1.548254e-18 
1.320000e-02   1.388526e-18 
1.340000e-02   1.246650e-18 
1.430000e-02   1.162521e-18 
1.450000e-02   1.051792e-18 
1.500000e-02   8.251145e-19 
2.000000e-02   1.507120e-19 
2.500000e-02   6.176933e-20 
3.000000e-02   3.975739e-20 
3.500000e-02   2.136654e-20 
4.000000e-02   1.190463e-20 
4.500000e-02   6.747036e-21 
5.000000e-02   3.807728e-21 
5.500000e-02   2.121839e-21 
6.000000e-02   1.184885e-21 
6.500000e-02   6.825747e-22 
7.000000e-02   4.148216e-22 
7.500000e-02   1.248615e-21 
8.000000e-02   1.080026e-21 
8.500000e-02   9.122519e-22 
9.000000e-02   7.999070e-22 
9.523900e-02   6.637374e-22 
1.006800e-01   5.091240e-22 
1.142900e-01   2.661302e-22 
1.197300e-01   2.099478e-22 
1.224500e-01   1.870211e-22 
1.251700e-01   1.668469e-22 
1.278900e-01   1.490342e-22 
1.306100e-01   1.332631e-22 
1.333300e-01   1.192686e-22 
1.360600e-01   1.067851e-22 
1.469400e-01   6.917993e-23 
1.496600e-01   6.215292e-23 
1.551000e-01   5.024512e-23 
1.578200e-01   4.521013e-23 
1.605500e-01   4.068403e-23 
1.659900e-01   4.093948e-23 
1.714300e-01   3.427127e-23 
1.768700e-01   3.102603e-23 
1.795900e-01   2.857691e-23 
1.823100e-01   2.618151e-23 
1.850400e-01   2.389502e-23 
1.877600e-01   2.177677e-23 
1.904800e-01   1.984244e-23 
1.959200e-01   1.649881e-23 
1.986400e-01   1.505116e-23 
2.040800e-01   1.254664e-23 
2.068000e-01   1.147045e-23 
2.095300e-01   1.049365e-23 
2.122500e-01   9.612867e-24 
2.149700e-01   8.814757e-24 
2.204100e-01   7.433350e-24 
2.258500e-01   6.291886e-24 
2.367400e-01   5.249194e-24 
2.476200e-01   3.880636e-24 
2.585100e-01   2.876848e-24 
2.721100e-01   2.002113e-24 
2.857200e-01   1.413030e-24 
2.993200e-01   1.011180e-24 
3.129300e-01   7.328738e-25 
3.401400e-01   3.993886e-25 
3.537400e-01   2.999488e-25 
3.809500e-01   1.744993e-25 
3.945600e-01   1.350082e-25 
4.081700e-01   1.053724e-25 
4.353800e-01   6.575178e-26 
4.625900e-01   4.219802e-26 
4.761900e-01   3.412262e-26 
4.898000e-01   2.774267e-26 
5.034000e-01   2.267573e-26 
5.170100e-01   1.862067e-26 
5.578300e-01   1.057979e-26 
5.714300e-01   8.830480e-27 
5.850400e-01   7.394732e-27 
6.122500e-01   5.235770e-27 
6.666700e-01   2.714532e-27 
6.802800e-01   2.317752e-27 
7.074900e-01   1.788065e-27 
7.347000e-01   1.356609e-27 
7.619100e-01   1.001765e-27 
7.891200e-01   7.466775e-28 
8.163300e-01   5.612463e-28 
8.435400e-01   4.251500e-28 
8.707500e-01   3.243885e-28 
9.115700e-01   2.189148e-28 
9.523900e-01   1.498015e-28 
9.932000e-01   1.668381e-28 
1.020400e+00   1.289086e-28 
1.061200e+00   1.158711e-28 
1.088400e+00   9.056852e-29 
1.102000e+00   8.024106e-29 
1.115700e+00   7.112388e-29 
1.129300e+00   6.318083e-29 
1.142900e+00   5.619586e-29 
1.156500e+00   5.004501e-29 
1.170100e+00   4.462190e-29 
1.197300e+00   1.023999e-28 
1.210900e+00   9.243262e-29 
1.224500e+00   8.349553e-29 
1.227200e+00   8.183584e-29 
1.229900e+00   8.021185e-29 
1.232700e+00   7.856487e-29 
1.235400e+00   7.701169e-29 
1.238100e+00   7.549172e-29 
1.240800e+00   7.400453e-29 
1.243500e+00   7.254912e-29 
1.246300e+00   7.107269e-29 
1.249000e+00   6.968009e-29 
1.257200e+00   6.562939e-29 
1.259900e+00   6.435239e-29 
1.262600e+00   6.310244e-29 
1.270800e+00   5.946533e-29 
1.281600e+00   5.501875e-29 
1.289800e+00   5.188432e-29 
1.292500e+00   5.089514e-29 
1.295200e+00   4.992648e-29 
1.298000e+00   4.894300e-29 
1.300700e+00   4.801472e-29 
1.303400e+00   4.710538e-29 
1.306100e+00   4.621487e-29 
1.314300e+00   4.362051e-29 
1.330600e+00   3.892083e-29 
1.341500e+00   3.608704e-29 
1.355100e+00   3.286187e-29 
1.360600e+00   3.164772e-29 
1.371400e+00   2.940323e-29 
1.382300e+00   2.731229e-29 
1.390500e+00   2.584601e-29 
1.395900e+00   2.492736e-29 
1.404100e+00   2.359953e-29 
1.406800e+00   2.317924e-29 
1.409500e+00   2.276717e-29 
1.415000e+00   2.195217e-29 
1.417700e+00   2.156379e-29 
1.420400e+00   2.118278e-29 
1.423100e+00   2.080919e-29 
1.425900e+00   2.042922e-29 
1.428600e+00   2.007000e-29 
1.431300e+00   1.971754e-29 
1.436700e+00   1.903292e-29 
1.439500e+00   1.868810e-29 
1.442200e+00   1.836203e-29 
1.444900e+00   1.804216e-29 
1.447600e+00   1.772835e-29 
1.450400e+00   1.740917e-29 
1.453100e+00   1.710721e-29 
1.455800e+00   1.681106e-29 
1.458500e+00   1.652049e-29 
1.461200e+00   1.623530e-29 
1.466700e+00   1.567085e-29 
1.469400e+00   1.540161e-29 
1.472100e+00   1.513740e-29 
1.477600e+00   1.461384e-29 
1.480300e+00   1.436429e-29 
1.488400e+00   1.364295e-29 
1.491200e+00   1.340291e-29 
1.496600e+00   1.295275e-29 
1.551000e+00   9.232999e-30 
1.632700e+00   5.655570e-30 
1.823100e+00   1.946858e-30 
2.340200e+00   1.632811e-31 
2.829900e+00   2.309895e-32 
3.047600e+00   1.060016e-32 
3.700700e+00   1.242143e-33 


==> anc/Xe_d4/data_d4_avDCS_XeLR_5_000GeV.txt <==
1.300000e-02   1.549576e-18 
1.320000e-02   1.389732e-18 
1.340000e-02   1.247751e-18 
1.430000e-02   1.163621e-18 
1.450000e-02   1.052803e-18 
1.500000e-02   8.259343e-19 
2.000000e-02   1.508970e-19 
2.500000e-02   6.186181e-20 
3.000000e-02   3.982945e-20 
3.500000e-02   2.141247e-20 
4.000000e-02   1.193433e-20 
4.500000e-02   6.766289e-21 
5.000000e-02   3.819996e-21 
5.500000e-02   2.129444e-21 
6.000000e-02   1.189534e-21 
6.500000e-02   6.854598e-22 
7.000000e-02   4.166855e-22 
7.500000e-02   1.254276e-21 
8.000000e-02   1.085195e-21 
8.500000e-02   9.169078e-22 
9.000000e-02   8.042882e-22 
9.523900e-02   6.675999e-22 
1.006800e-01   5.122354e-22 
1.142900e-01   2.679646e-22 
1.197300e-01   2.114677e-22 
1.224500e-01   1.884085e-22 
1.251700e-01   1.681149e-22 
1.278900e-01   1.501942e-22 
1.306100e-01   1.343252e-22 
1.333300e-01   1.202416e-22 
1.360600e-01   1.076766e-22 
1.469400e-01   6.981103e-23 
1.496600e-01   6.273213e-23 
1.551000e-01   5.073322e-23 
1.578200e-01   4.565834e-23 
1.605500e-01   4.109551e-23 
1.659900e-01   4.136796e-23 
1.714300e-01   3.464361e-23 
1.768700e-01   3.137455e-23 
1.795900e-01   2.890375e-23 
1.823100e-01   2.648628e-23 
1.850400e-01   2.417793e-23 
1.877600e-01   2.203883e-23 
1.904800e-01   2.008506e-23 
1.959200e-01   1.670686e-23 
1.986400e-01   1.524383e-23 
2.040800e-01   1.271193e-23 
2.068000e-01   1.162373e-23 
2.095300e-01   1.063584e-23 
2.122500e-01   9.744919e-24 
2.149700e-01   8.937486e-24 
2.204100e-01   7.539601e-24 
2.258500e-01   6.384169e-24 
2.367400e-01   5.329966e-24 
2.476200e-01   3.943347e-24 
2.585100e-01   2.925562e-24 
2.721100e-01   2.037948e-24 
2.857200e-01   1.439686e-24 
2.993200e-01   1.031228e-24 
3.129300e-01   7.481059e-25 
3.401400e-01   4.084528e-25 
3.537400e-01   3.070411e-25 
3.809500e-01   1.789562e-25 
3.945600e-01   1.385844e-25 
4.081700e-01   1.082638e-25 
4.353800e-01   6.768134e-26 
4.625900e-01   4.351763e-26 
4.761900e-01   3.522282e-26 
4.898000e-01   2.866425e-26 
5.034000e-01   2.345139e-26 
5.170100e-01   1.927608e-26 
5.578300e-01   1.098411e-26 
5.714300e-01   9.176994e-27 
5.850400e-01   7.692491e-27 
6.122500e-01   5.457475e-27 
6.666700e-01   2.840959e-27 
6.802800e-01   2.428184e-27 
7.074900e-01   1.877788e-27 
7.347000e-01   1.427902e-27 
7.619100e-01   1.056557e-27 
7.891200e-01   7.891365e-28 
8.163300e-01   5.943905e-28 
8.435400e-01   4.511980e-28 
8.707500e-01   3.449874e-28 
9.115700e-01   2.335557e-28 
9.523900e-01   1.603324e-28 
9.932000e-01   1.794439e-28 
1.020400e+00   1.389493e-28 
1.061200e+00   1.253430e-28 
1.088400e+00   9.818784e-29 
1.102000e+00   8.708742e-29 
1.115700e+00   7.727849e-29 
1.129300e+00   6.872393e-29 
1.142900e+00   6.119385e-29 
1.156500e+00   5.455639e-29 
1.170100e+00   4.869842e-29 
1.197300e+00   1.117658e-28 
1.210900e+00   1.009988e-28 
1.224500e+00   9.133546e-29 
1.227200e+00   8.953978e-29 
1.229900e+00   8.778267e-29 
1.232700e+00   8.599989e-29 
1.235400e+00   8.431812e-29 
1.238100e+00   8.267272e-29 
1.240800e+00   8.106187e-29 
1.243500e+00   7.948542e-29 
1.246300e+00   7.788582e-29 
1.249000e+00   7.637678e-29 
1.257200e+00   7.198539e-29 
1.259900e+00   7.060046e-29 
1.262600e+00   6.924471e-29 
1.270800e+00   6.529775e-29 
1.281600e+00   6.046903e-29 
1.289800e+00   5.706275e-29 
1.292500e+00   5.598751e-29 
1.295200e+00   5.493415e-29 
1.298000e+00   5.386461e-29 
1.300700e+00   5.285472e-29 
1.303400e+00   5.186540e-29 
1.306100e+00   5.089630e-29 
1.314300e+00   4.807180e-29 
1.330600e+00   4.295079e-29 
1.341500e+00   3.985977e-29 
1.355100e+00   3.633839e-29 
1.360600e+00   3.501196e-29 
1.371400e+00   3.255829e-29 
1.382300e+00   3.027049e-29 
1.390500e+00   2.866508e-29 
1.395900e+00   2.765871e-29 
1.404100e+00   2.620344e-29 
1.406800e+00   2.574263e-29 
1.409500e+00   2.529072e-29 
1.415000e+00   2.439667e-29 
1.417700e+00   2.397036e-29 
1.420400e+00   2.355227e-29 
1.423100e+00   2.314205e-29 
1.425900e+00   2.272487e-29 
1.428600e+00   2.233035e-29 
1.431300e+00   2.194324e-29 
1.436700e+00   2.119088e-29 
1.439500e+00   2.081188e-29 
1.442200e+00   2.045345e-29 
1.444900e+00   2.010171e-29 
1.447600e+00   1.975651e-29 
1.450400e+00   1.940539e-29 
1.453100e+00   1.907322e-29 
1.455800e+00   1.874727e-29 
1.458500e+00   1.842740e-29 
1.461200e+00   1.811343e-29 
1.466700e+00   1.749178e-29 
1.469400e+00   1.719521e-29 
1.472100e+00   1.690408e-29 
1.477600e+00   1.632701e-29 
1.480300e+00   1.605183e-29 
1.488400e+00   1.525621e-29 
1.491200e+00   1.499132e-29 
1.496600e+00   1.449446e-29 
1.551000e+00   1.037977e-29 
1.632700e+00   6.402585e-30 
1.823100e+00   2.240474e-30 
2.340200e+00   1.969057e-31 
2.829900e+00   2.933250e-32 
3.047600e+00   1.368084e-32 
3.700700e+00   1.718803e-33 

